TokenGate: Adapting LLMs for Fast and Memory-Efficient Prefill with Learned Token Pruning

Expert human readers process large inputs (e.g., code repositories and long documents) by skimming to closely read only what matters. On the other hand, language models process all input tokens through each model layer, resulting in significant processing costs for long-context inputs. We introduce TokenGate, a small, drop-in component that extends existing trained models to enable end-to-end learnable token pruning over long-context inputs for fast and memory-efficient prefill. To enable end-to-end learning despite the non-differentiable top-K operator for token pruning, we introduce token-gated attention, a mechanism inspired by Mixture-of-Experts that re-weights attention logits using token importance scores. Across diverse tasks, TokenGate achieves $1.4$-$11.3\times$ faster time-to-first token (TTFT) and $1.5$-$3.4\times$ lower peak memory at no accuracy degradation for prefill in transformers. Compared to the best-performing prior methods for token-pruning, TokenGate gives up to $6.4\times$ faster prefill and $2\times$ lower peak memory. TokenGate natively extends both standard transformers (e.g., Qwen3) and hybrid-attention models (e.g., Qwen3.5) with simple lightweight adaptation comparable to standard parameter-efficient fine-tuning. We make our code available at: https://github.com/tokengate-models/TokenGate.

==> gen/__init__.py <==
import os
from dataclasses import dataclass
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.lines import Line2D
from matplotlib.offsetbox import HPacker, TextArea
from matplotlib.ticker import FixedLocator, FuncFormatter, NullLocator
from roach import paper

LABELS = {
    "gate": "TokenGate",
    "gate_l1": "TokenGate L1",
    "gate_l2": "TokenGate L2",
    "gate_l3": "TokenGate L3",
    "gate_l1_swa": "TokenGate L1 (SWA)",
    "gate_l2_swa": "TokenGate L2 (SWA)",
    "fastkv_sft_post": "FastKV (Default)",
    "fastkv_l1_post": "FastKV (Layer 1)",
    "sliminfer_custom": "SlimInfer",
    "gemfilter": "GemFilter",
    "dash_custom": "DASH",
    "flexprefill": "FlexPrefill",
    "minference_custom": "MInference",
}
VARIANT_NOTES = {
    "gate_l1": "L1",
    "gate_l2": "L2",
    "gate_l1_swa": "L1, SWA",
    "gate_l2_swa": "L2, SWA",
}
LABEL_FASTKV_LAYER = "FastKV (L{layer})"
LABEL_SFT_LINE = "SFT"
LABEL_SFT_FULL = "SFT (full context)"
LABEL_BASE_FULL = "Base (full context)"
XLABEL = "TTFT (ms)"
XLABEL_KV = "KV cache after prefill (MB)"

REPO = Path(__file__).resolve().parent.parent
RESULTS = Path(
    os.environ.get("RECURSIVE_KVS", REPO.parent / "recursive-kvs")
) / "paper-benchmarks" / "results"
MONOTONIC_SEGMENTS = 2
TABLE_PREAMBLE = "\n".join([r"\usepackage{times}", r"\input{math_commands}", r"\input{macros}"])

FULL_K = -3
SFT_FULL = "sft_full"
KEEP_ALL = r"fastkv_\w+_post_full"
SCORES = ["accuracy", "f1"]
BASE_FULL = "no_compress"
N_LAYERS = 28
SMALL_CAPS_SCALE = 0.8


@dataclass(frozen=True)
class Style:
    color: str
    marker: str
    hollow: bool = False
    dashed: bool = False


def fastkv_style(layer):
    return Style(plt.get_cmap("Blues")(0.35 + 0.6 * layer / (N_LAYERS - 1)), "s")


STYLES = {
    "gate": Style(paper.OURS, "o"),
    "gate_l1": Style(paper.OURS, "o"),
    "gate_l2": Style(paper.OURS, "^"),
    "gate_l3": Style(paper.OURS, "D"),
    "gate_l1_swa": Style(paper.OURS, "o", hollow=True, dashed=True),
    "gate_l2_swa": Style(paper.OURS, "^", hollow=True, dashed=True),
    "fastkv_sft_post": Style("#5B87C8", "s"),
    "fastkv_l1_post": Style("#AD7C2F", "s"),
    "sliminfer_custom": Style("#69954F", "v"),
    "gemfilter": Style("#066357", "X"),
    "dash_custom": Style("#9F71B4", "P"),
    "flexprefill": Style("#B96989", "d"),
    "minference_custom": Style("#D98BB6", "p"),
}
for _layer in (3, 7, 11, 15, 19, 23):
    STYLES[f"fastkv_{_layer}_post"] = fastkv_style(_layer)
    LABELS[f"fastkv_{_layer}_post"] = LABEL_FASTKV_LAYER.format(layer=_layer)


def is_ours(method):
    return method.startswith("gate")


def standard_rows(df):
    dense = df[(df["baseline"] == BASE_FULL) & (df["oom"] == 0)].set_index("sample_idx")
    kept_all = df[df["baseline"].str.fullmatch(KEEP_ALL) & (df["oom"] == 0)]
    scores = kept_all.groupby("sample_idx")[SCORES].mean()
    rows = dense.loc[dense.index.intersection(scores.index)].copy()
    rows[SCORES] = scores.loc[rows.index]
    return rows.reset_index().assign(baseline=SFT_FULL, K=FULL_K)


def load(path, metric, x="prefill_s", x_scale=1000):
    df = pd.read_csv(RESULTS / path, low_memory=False)
    df = pd.concat([df, standard_rows(df)])
    df = df[df["oom"] == 0]
    agg = df.groupby(["baseline", "K"]).agg(score=(metric, "mean"), ttft=(x, "mean"))
    agg["ttft"] *= x_scale
    return agg


def curve(agg, key, skip=0):
    arms = agg.loc[key]
    arms = arms[arms.index > 0].sort_index().iloc[skip:]
    return pd.concat([arms, agg.loc[f"{key}_full"]])


def ttft_at_score(arms, target):
    x, y = arms["ttft"].to_numpy(), arms["score"].to_numpy()
    for i in range(len(x)):
        if y[i] >= target:
            if i == 0:
                return x[0]
            return x[i - 1] + (target - y[i - 1]) / (y[i] - y[i - 1]) * (x[i] - x[i - 1])
    return np.inf


def mean_score(arms):
    log_ttft = np.log(arms["ttft"].to_numpy())
    return np.trapezoid(arms["score"].to_numpy(), log_ttft) / (log_ttft[-1] - log_ttft[0])


def select_ours(agg, candidates, sft_full=SFT_FULL, skip=0):
    target = agg.loc[(sft_full, FULL_K), "score"]
    return min(
        candidates,
        key=lambda key: (
            ttft_at_score(curve(agg, key, skip), target),
            -mean_score(curve(agg, key, skip)),
        ),
    )


OURS_ZORDER = 4
ANCHOR_ZORDER = 3.5
BASELINE_ZORDER = 2


def quality(arms, x_max):
    grid = np.linspace(0, x_max, 512)
    ordered = arms.sort_values("ttft")
    return np.interp(grid, ordered["ttft"], ordered["score"], left=0).mean()


def curve_zorder(method, arms, x_max, score_max):
    fraction = 0.99 * quality(arms, x_max) / score_max
    return (OURS_ZORDER if is_ours(method) else BASELINE_ZORDER) + fraction


def trim_non_monotonic_start(arms):
    ttft, score = arms["ttft"].to_numpy(), arms["score"].to_numpy()
    violations = [
        i
        for i in range(min(MONOTONIC_SEGMENTS, len(arms) - 1))
        if ttft[i + 1] <= ttft[i] or score[i + 1] < score[i]
    ]
    if violations:
        arms = arms.iloc[violations[-1] + 1 :]
    return arms


def draw(
    ax,
    agg,
    methods,
    sft_full=SFT_FULL,
    ours=None,
    markers=True,
    base=True,
    sft=True,
    star=True,
    skip_baselines=0,
    monotonic_start=False,
    width_scale=1.0,
    alpha=1.0,
    marker=None,
    marker_size=2.6,
    marker_edge=None,
    min_score=None,
    append_full=True,
    max_ttft=None,
):
    x_max, score_max = agg["ttft"].max(), agg["score"].max()
    for method in methods:
        key = ours if method == "gate" else method
        if key not in agg.index.get_level_values(0):
            continue
        style = STYLES[method]
        arms = agg.loc[key]
        arms = arms[arms.index > 0].sort_index()
        if not is_ours(method):
            arms = arms.iloc[skip_baselines:]
        if min_score is not None:
            arms = arms[arms["score"] > min_score]
        if monotonic_start:
            arms = trim_non_monotonic_start(arms)
        if append_full and f"{key}_full" in agg.index.get_level_values(0):
            arms = pd.concat([arms, agg.loc[f"{key}_full"]])
        if max_ttft is not None:
            arms = arms[arms["ttft"] <= max_ttft]
        if arms.empty:
            continue
        kwargs = dict(
            color=style.color,
            linestyle="--" if style.dashed else "-",
            linewidth=width_scale * (1.0 if is_ours(method) else 0.75),
            alpha=alpha,
            zorder=curve_zorder(method, arms, x_max, score_max),
        )
        ax.plot(arms["ttft"], arms["score"], **kwargs)
        points = arms[arms.index > 0] if star else arms
        ax.plot(
            points["ttft"],
            points["score"],
            linestyle="none",
            marker=(marker or style.marker) if markers else "none",
            markersize=marker_size,
            markerfacecolor=paper.WHITE if style.hollow else style.color,
            markeredgecolor=marker_edge or style.color,
            markeredgewidth=0.6 if marker_edge is None else 0.3,
            zorder=kwargs["zorder"],
        )
        if is_ours(method) and star:
            full = agg.loc[(f"{key}_full", FULL_K)]
            ax.plot(
                full["ttft"],
                full["score"],
                linestyle="none",
                marker="*",
                markersize=5.5,
                markerfacecolor=paper.WHITE if style.hollow else style.color,
                markeredgecolor=style.color,
                markeredgewidth=0.6,
                zorder=OURS_ZORDER + 1,
            )
    if sft:
        point = agg.loc[(sft_full, FULL_K)]
        ax.plot(point["ttft"], point["score"], **anchor_kwargs(SFT_FULL), zorder=ANCHOR_ZORDER)
    if base:
        point = agg.loc[(BASE_FULL, -1)]
        ax.plot(point["ttft"], point["score"], **anchor_kwargs(BASE_FULL), zorder=ANCHOR_ZORDER)


SFT_LINE = dict(color=paper.COOL_GREY, linestyle=(0, (4, 2)), linewidth=0.75)


def draw_sft_line(ax, agg, sft_full=SFT_FULL):
    ax.axhline(agg.loc[(sft_full, FULL_K), "score"], zorder=1, **SFT_LINE)


def sft_line_handle():
    return Line2D([], [], label=LABEL_SFT_LINE, **SFT_LINE)


def anchor_kwargs(anchor):
    if anchor == SFT_FULL:
        return dict(
            linestyle="none",
            marker="*",
            markersize=5.5,
            markerfacecolor=paper.BLACK,
            markeredgecolor=paper.BLACK,
            markeredgewidth=0.6,
        )
    return dict(
        linestyle="none",
        marker="x",
        markersize=3.5,
        markeredgecolor=paper.COOL_GREY,
        markeredgewidth=1.0,
    )


def log_ttft_axis(ax):
    ax.set_xscale("log")
    lo, hi = ax.get_xlim()
    ticks = [
        m * 10**e for e in range(0, 6) for m in (1, 2, 5) if lo <= m * 10**e <= hi
    ]
    ax.xaxis.set_major_locator(FixedLocator(ticks))
    ax.xaxis.set_minor_locator(NullLocator())
    ax.xaxis.set_major_formatter(FuncFormatter(format_ms))


def format_ms(value, _):
    if value >= 1000:
        return f"{value / 1000:g}k"
    return f"{value:g}"


def legend_handles(
    methods,
    markers=True,
    base=True,
    sft=True,
    width_scale=1.0,
    alpha=1.0,
    marker=None,
    marker_size=2.6,
    marker_edge=None,
):
    handles = []
    for method in methods:
        style = STYLES[method]
        handles.append(
            Line2D(
                [],
                [],
                color=style.color,
                linestyle="--" if style.dashed else "-",
                linewidth=width_scale * (1.0 if is_ours(method) else 0.75),
                alpha=alpha,
                marker=(marker or style.marker) if markers else "none",
                markersize=marker_size,
                markerfacecolor=paper.WHITE if style.hollow else style.color,
                markeredgecolor=marker_edge or style.color,
                markeredgewidth=0.6 if marker_edge is None else 0.3,
                label=LABELS[method],
            )
        )
    if sft:
        handles.append(
            Line2D([], [], label=LABEL_SFT_FULL, **anchor_kwargs(SFT_FULL))
        )
    if base:
        handles.append(
            Line2D([], [], label=LABEL_BASE_FULL, **anchor_kwargs(BASE_FULL))
        )
    return handles


def small_caps(label, size, **textprops):
    runs = []
    for char in label:
        upper = char.isupper() or not char.isalpha()
        if runs and runs[-1][0] == upper:
            runs[-1][1] += char.upper()
        else:
            runs.append([upper, char.upper()])
    return HPacker(
        children=[
            TextArea(
                text,
                textprops=dict(
                    size=size if upper else SMALL_CAPS_SCALE * size, **textprops
                ),
            )
            for upper, text in runs
        ],
        align="baseline",
        pad=0,
        sep=0,
    )


def style_legend(legend, methods, suffix=""):
    rows = [
        row
        for column in legend._legend_handle_box.get_children()
        for row in column.get_children()
    ]
    for row, method in zip(rows, methods):
        if is_ours(method):
            handle, _ = row.get_children()
            label = small_caps(
                LABELS[method],
                paper.LEGEND_SIZE,
                color=paper.OURS,
                fontweight="bold",
            )
            note = suffix.get(method, "") if isinstance(suffix, dict) else suffix
            if note:
                label = HPacker(
                    children=[
                        label,
                        TextArea(
                            note,
                            textprops=dict(
                                size=paper.LEGEND_SIZE,
                                color=paper.OURS,
                                fontweight="bold",
                            ),
                        ),
                    ],
                    align="baseline",
                    pad=0,
                    sep=0,
                )
            label.set_figure(legend.get_figure(root=True))
            row._children = [handle, label]


==> gen/appendix/selection.py <==
import html
import json
import re
import sys
from pathlib import Path
from urllib.parse import quote

from roach import paper

DATA = Path("gen/appendix/selection")
OUT = Path("figures/appendix")
BENCHES = ["repobench", "wiki", "multinews", "biodex", "niah"]

TITLES = {
    "repobench": "RepoBench-P",
    "wiki": "2WikiMultihopQA",
    "multinews": "MultiNews",
    "biodex": "BioDEX",
    "niah": "NIAH 16k",
}
NAME = "TokenGate"
STRIP_CONTEXT = "context: {n:,} tokens, {k:,} kept by the gate"
STRIP_SCAFFOLD = "scaffold, always kept"
EXCERPT_LABEL = "Context excerpt under the bracket ({k:,} of {n:,} tokens), kept tokens shaded by gate score, {nl} marks a line break"
SCAFFOLD_LABEL = "Scaffold before and after the context (always kept)"
CONTEXT_MARK = "[context]"
ANSWER_LABELS = ["Reference", f"{NAME}, K = {{k:,}}", f"{NAME}, full context"]

W = 1584
PX = 4
FS = {k: getattr(paper, f"{k}_SIZE") * PX for k in ["LABEL", "TICK", "FINE"]}
C = {
    "primary": paper.shades(paper.PRIMARY),
    "neutral": paper.shades(paper.NEUTRAL),
    "black": paper.BLACK,
    "white": paper.WHITE,
    "axis": paper.AXIS_GREY,
}
EXCERPT_CHARS = 1500
KEPT_CONTRAST = 7
SCAFFOLD_CHARS = 500
ANSWER_CHARS = 300
STRIP_H = 36
STRIP_LAB = 34
BRACE_H = 30
SPECIAL = re.compile(r"<\|im_start\|>(user|assistant)|<\|[a-z_]+\|>|<think>\s*</think>")
NEWLINE = "↵"
UNSHOWN = re.compile(r"NEWLINE_CHAR")
CJK = re.compile(r"[\u2e80-\u9fff\uac00-\ud7af\uff00-\uffef]")
CJK_FONT = "https://fonts.googleapis.com/css2?family=Noto+Sans+SC&text="

TEXT_ON_FILL = [
    ("black on kept", C["black"], C["primary"]["pale"], FS["TICK"]),
    ("pruned text", C["axis"], C["white"], FS["TICK"]),
    ("labels", C["axis"], C["white"], FS["TICK"]),
    ("name", C["primary"]["base"], C["white"], FS["TICK"]),
]


def check_contrast():
    bad = []
    for what, fg, bg, size in TEXT_ON_FILL:
        bar = 7 if size <= FS["FINE"] else 4.5
        if paper.contrast(fg, bg) < bar:
            bad.append(f"{what}: {paper.contrast(fg, bg):.2f} < {bar}")
    if bad:
        raise SystemExit("low contrast:\n" + "\n".join(bad))


def clean(s):
    return UNSHOWN.sub("\n", SPECIAL.sub("", s))


def esc(s):
    return html.escape(s, quote=False)


def flow(s):
    s = re.sub(r"[ \t]+", " ", s)
    parts = re.split(r"(\s*\n\s*)", s)
    return "".join(f"<span class='nl'> {NEWLINE} </span>" if "\n" in p else esc(p) for p in parts)


def mix(a, b, t):
    ca, cb = [[int(h[i:i + 2], 16) for i in (1, 3, 5)] for h in (a, b)]
    return "#" + "".join(f"{round(x + (y - x) * t):02X}" for x, y in zip(ca, cb))


def score_high():
    lo, hi = 0.0, 1.0
    for _ in range(30):
        t = (lo + hi) / 2
        if paper.contrast(C["black"], mix(C["primary"]["soft"], C["primary"]["base"], t)) >= KEPT_CONTRAST:
            lo = t
        else:
            hi = t
    return mix(C["primary"]["soft"], C["primary"]["base"], lo)


def kept_colors(d):
    a_s = d["article_start"]
    ranked = sorted(d["kept"], key=lambda i: d["scores"][i])
    n = max(len(ranked) - 1, 1)
    return {a_s + i: mix(C["primary"]["soft"], score_high(), r / n) for r, i in enumerate(ranked)}


def excerpt_window(d):
    toks, a_s, a_e = d["tokens"], d["article_start"], d["article_end"]
    kept = {a_s + i for i in d["kept"]}
    best, lo, chars, count = (0, a_s, a_s), a_s, 0, 0
    for hi in range(a_s, a_e):
        chars += len(toks[hi])
        count += hi in kept
        while chars > EXCERPT_CHARS:
            chars -= len(toks[lo])
            count -= lo in kept
            lo += 1
        if count > best[0]:
            best = (count, lo, hi + 1)
    _, lo, hi = best
    return lo, hi


def strip_svg(d, lo, hi):
    n_all = len(d["tokens"])
    a_s, a_e = d["article_start"], d["article_end"]
    x = lambda i: W * i / n_all
    parts = [
        f"<rect x='0' y='0' width='{x(a_s):.2f}' height='{STRIP_H}' fill='{C['neutral']['light']}'/>",
        f"<rect x='{x(a_s):.2f}' y='0' width='{x(a_e) - x(a_s):.2f}' height='{STRIP_H}' fill='{C['neutral']['soft']}'/>",
        f"<rect x='{x(a_e):.2f}' y='0' width='{W - x(a_e):.2f}' height='{STRIP_H}' fill='{C['neutral']['light']}'/>",
    ]
    tick = max(2.0, W / n_all)
    for i in d["kept"]:
        parts.append(f"<rect x='{x(a_s + i) + W / n_all / 2 - tick / 2:.2f}' y='0' width='{tick:.2f}' height='{STRIP_H}' fill='{C['primary']['base']}'/>")
    y0 = STRIP_H + 6
    xl, xh = x(lo), x(hi)
    parts.append(
        f"<path d='M{xl:.2f},{y0} v{BRACE_H / 3:.2f} H{xh:.2f} v{-BRACE_H / 3:.2f}' fill='none' stroke='{C['black']}' stroke-width='2'/>"
    )
    return (
        f"<svg width='{W}' height='{STRIP_H + BRACE_H}' viewBox='0 0 {W} {STRIP_H + BRACE_H}' style='display:block;overflow:visible'>"
        + "".join(parts)
        + "</svg>",
        x(a_s),
        x(a_e),
        (xl + xh) / 2,
    )


def excerpt_html(d, lo, hi):
    a_s = d["article_start"]
    kept = kept_colors(d)
    text = "".join(d["tokens"][lo:hi])
    flags = [kept.get(i) for i in range(lo, hi) for _ in d["tokens"][i]]
    chars, marks, pos = [], [], 0
    for m in UNSHOWN.finditer(text):
        chars += text[pos:m.start()]
        marks += flags[pos:m.start()]
        rep = "\n"
        chars += rep
        marks += [next((c for c in flags[m.start():m.end()] if c), None)] * len(rep)
        pos = m.end()
    chars += text[pos:]
    marks += flags[pos:]
    out = [] if lo == a_s else ["<span class='pr'>… </span>"]
    run, flag = "", None
    for c, f in [*zip(chars, marks), (None, None)]:
        if f != flag and run:
            out.append(f"<span class='k' style='background:{flag}'>{flow(run)}</span>" if flag else f"<span class='pr'>{flow(run)}</span>")
            run = ""
        if c is not None:
            run += c
            flag = f
    if hi < d["article_end"]:
        out.append("<span class='pr'> …</span>")
    return "".join(out)


def tail(s, n):
    s = s.strip("\n")
    return s if len(s) <= n else "… " + s[-n:].lstrip()


def head(s, n):
    s = s.strip()
    return s if len(s) <= n else s[:n].rstrip() + " …"


def cjk_link(d):
    chars = "".join(sorted(set(CJK.findall(json.dumps(d, ensure_ascii=False)))))
    return f"<link rel='stylesheet' href='{CJK_FONT}{quote(chars)}'>" if chars else ""


def page(d):
    lo, hi = excerpt_window(d)
    n_ctx = d["article_end"] - d["article_start"]
    k = len(d["kept"])
    svg, xs, xe, xmid = strip_svg(d, lo, hi)
    before = head(clean("".join(d["tokens"][:d["article_start"]])), SCAFFOLD_CHARS // 2)
    after = tail(clean("".join(d["tokens"][d["article_end"]:])), SCAFFOLD_CHARS)
    shown = sum(1 for i in range(lo, hi))
    answers = [d["target"], d["answer_k"], d["answer_full"]]
    labels = [ANSWER_LABELS[0], ANSWER_LABELS[1].format(k=d["k"]), ANSWER_LABELS[2]]
    rows = "".join(
        f"<div class='al'>{esc(lab).replace(NAME, f'<b class=nm>{NAME}</b>')}</div><div class='av'>{flow(head(clean(a), ANSWER_CHARS))}</div>"
        for lab, a in zip(labels, answers)
    )
    mid = (xs + xe) / 2
    return f"""<!doctype html><html><head><meta charset='utf-8'>{cjk_link(d)}<style>
html,body{{margin:0;width:{W}px;background:{C['white']};font-family:'Inter','Noto Sans SC';color:{C['black']};}}
.t{{font-size:{FS['LABEL']}px;line-height:1.2;margin:0 0 14px 0;}}
.sl{{position:relative;height:{STRIP_LAB}px;font-size:{FS['TICK']}px;color:{C['axis']};}}
.sl span{{position:absolute;top:0;white-space:nowrap;transform:translateX(-50%);}}
.lab{{font-size:{FS['TICK']}px;color:{C['axis']};margin:22px 0 8px 0;}}
.box{{font-size:{FS['TICK']}px;line-height:1.5;overflow-wrap:anywhere;border:2px solid {C['neutral']['pale']};border-radius:8px;padding:12px 16px;}}
.k{{background:{C['primary']['pale']};color:{C['black']};border-radius:3px;}}
.pr{{color:{C['axis']};}}
.nl{{color:{C['neutral']['light']};}}
.k .nl{{color:{C['black']};}}
.sc{{color:{C['black']};}}
.ctx{{color:{C['axis']};}}
.ans{{display:grid;grid-template-columns:max-content 1fr;column-gap:24px;row-gap:10px;font-size:{FS['TICK']}px;line-height:1.5;}}
.al{{color:{C['axis']};white-space:nowrap;}}
.av{{white-space:pre-wrap;overflow-wrap:anywhere;}}
.nm{{color:{C['primary']['base']};font-weight:700;}}
</style></head><body><div id='root'>
<div class='t'>{TITLES[d['bench']]}</div>
{svg}
<div class='sl'><span style='left:{mid:.1f}px'>{esc(STRIP_CONTEXT.format(n=n_ctx, k=k))}</span></div>
<div class='lab'>{esc(EXCERPT_LABEL.format(k=shown, n=n_ctx, nl=NEWLINE))}</div>
<div class='box'>{excerpt_html(d, lo, hi)}</div>
<div class='lab'>{esc(SCAFFOLD_LABEL)}</div>
<div class='box sc'>{flow(before)} <span class='ctx'>{esc(CONTEXT_MARK)}</span> {flow(after)}</div>
<div class='lab'></div>
<div class='ans'>{rows}</div>
</div></body></html>"""


def measure(src):
    from playwright.sync_api import sync_playwright

    with sync_playwright() as p:
        b = p.chromium.launch()
        pg = b.new_page(viewport={"width": W, "height": 400})
        pg.goto(Path(src).resolve().as_uri())
        pg.add_style_tag(content=paper.font_face_css())
        pg.wait_for_load_state("networkidle")
        pg.evaluate("document.fonts.ready")
        h = pg.evaluate("Math.ceil(document.getElementById('root').getBoundingClientRect().height)")
        over = pg.evaluate(
            f"[...document.querySelectorAll('.sl span')].filter(e => {{const r = e.getBoundingClientRect(); return r.left < 0 || r.right > {W};}}).length"
        )
        fonts = pg.evaluate("[...document.fonts].filter(f => f.status == 'loaded').map(f => f.family)")
        b.close()
    if over:
        raise SystemExit(f"{src}: {over} strip labels overflow the canvas")
    if not any("Inter" in f for f in fonts):
        raise SystemExit(f"{src}: Inter did not load")
    return h


def render(bench):
    d = json.loads((DATA / f"{bench}.json").read_text())
    OUT.mkdir(parents=True, exist_ok=True)
    src = OUT / f"selection_{bench}.dc.html"
    src.write_text(page(d))
    paper.html_to_pdf(src, OUT / f"selection_{bench}.pdf", canvas_w=W, canvas_h=measure(src), width_in=paper.LINEWIDTH_IN)


if __name__ == "__main__":
    check_contrast()
    if paper.contrast(C["black"], score_high()) < KEPT_CONTRAST:
        raise SystemExit("low contrast: black on the highest-score fill")
    for bench in sys.argv[1:] or BENCHES:
        render(bench)


==> gen/appendix/selection_pick.py <==
import json
import re
import sys
from collections import Counter
from pathlib import Path

RAW = Path("~/scratch/recursive-kvs/selection/paper_l1").expanduser()
OUT = Path("gen/appendix/selection")
FALLBACK_K = 256
STATS_K = "256"
STOPWORDS = {"the", "a", "an", "of", "in", "and", "to", "is", "was", "for", "on", "as", "at", "with", "by"}
CLASSES = {
    "no_letter": lambda t: not re.search(r"[A-Za-z]", t),
    "digit": lambda t: bool(re.search(r"\d", t)),
    "capital": lambda t: bool(re.match(r"\s?[A-Z]", t)),
    "line_break": lambda t: "\n" in t,
    "stopword": lambda t: t.strip().lower() in STOPWORDS,
}
BENCHES = ["repobench", "wiki", "multinews", "biodex", "niah"]
EXTRA = [("biodex", 6, 256), ("wiki", 3, 256), ("repobench", 5, 256), ("multinews", 0, 256)]


def stats(rows):
    kept, ctx, adjacent, n_kept = Counter(), Counter(), 0, 0
    for r in rows:
        toks = r["tokens"][r["article_start"]:r["article_end"]]
        sel = set(r["kept"][STATS_K])
        for name, f in CLASSES.items():
            kept[name] += sum(f(toks[i]) for i in sel)
            ctx[name] += sum(f(t) for t in toks)
        adjacent += sum((i - 1 in sel) or (i + 1 in sel) for i in sel)
        n_kept += len(sel)
    n_ctx = sum(r["article_end"] - r["article_start"] for r in rows)
    return {
        "n_prompts": len(rows),
        "k": int(STATS_K),
        "kept_share": {c: kept[c] / n_kept for c in CLASSES},
        "context_share": {c: ctx[c] / n_ctx for c in CLASSES},
        "adjacent": adjacent / n_kept,
    }


def pick(bench, row_idx=0, fixed_k=None):
    d = json.loads((RAW / f"selection_{bench}.json").read_text())
    row = d["rows"][row_idx]
    budgets = sorted(int(k) for k in row["kept"])
    k = fixed_k or next((b for b in budgets if row["answers"][str(b)].strip() == row["answers"]["full"].strip()), FALLBACK_K)
    return {"scores": row["scores"]} | {
        "bench": bench,
        "gate": d["gate"],
        "task": d["task"],
        "row_idx": row["idx"],
        "row_id": row["id"],
        "k": k,
        "k_rule": f"smallest dumped budget whose greedy answer equals the full-context answer, else {FALLBACK_K}",
        "tokens": row["tokens"],
        "article_start": row["article_start"],
        "article_end": row["article_end"],
        "kept": row["kept"][str(k)],
        "answer_k": row["answers"][str(k)],
        "answer_full": row["answers"]["full"],
        "target": row["target"],
        "stats": stats(d["rows"]),
    }


if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)
    for bench in sys.argv[1:] or BENCHES:
        (OUT / f"{bench}.json").write_text(json.dumps(pick(bench)))
    for bench, row_idx, k in EXTRA:
        (OUT / f"{bench}_row{row_idx}.json").write_text(json.dumps(pick(bench, row_idx, k)))


==> gen/appendix/selection_table.py <==
from pathlib import Path

from roach import paper

from gen import TABLE_PREAMBLE

OUT_PATH = Path("tables/kept_tokens.tex")
HEADER = ["Dataset", "What is kept", "Failure mode"]
DATASETS = [
    ("repobench", "RepoBench-P"),
    ("wiki", "2WikiMultihopQA"),
    ("multinews", "MultiNews"),
    ("biodex", "BioDEX"),
    ("niah", "NIAH 16k"),
]
KEPT = {
    "repobench": r"code syntax rather than identifiers: commas and empty argument lists ``()'' dominate, line breaks "
                 r"are avoided, and kept tokens are isolated rather than spans",
    "wiki": r"entities and dates: names and years are over-kept and function words avoided; on the shown prompt, "
            r"the answer phrase (``Film Award for \ldots Director'')",
    "multinews": r"mostly function words and scattered event words (``charged'', ``president''); names and places "
                 r"are under-kept",
    "biodex": r"terms of the diagnosis and outcome (``septic shock'', ``failure'') and the connectives of lists "
              r"(``and'', ``or''); numbers are almost never kept",
    "niah": r"the needle sentence as one contiguous span, plus rare subwords elsewhere (``-haired'', ``Lisp'', "
            r"``.html'')",
}
FAILURE = {
    "repobench": r"wrong line, as with the full context",
    "wiki": r"a different award at small budgets, exact at the shown one; multi-hop answers need the largest budgets to "
            r"match the full context",
    "multinews": r"right events, but wrong name, occupation and place, consistent with the under-kept names",
    "biodex": r"misses reactions, but so does the full-context model, which bounds the score",
    "niah": r"none: exact at every budget",
}

rows = [" & ".join([label, KEPT[b], FAILURE[b]]) for b, label in DATASETS]
tex = "\n".join([
    r"\small",
    r"\setlength{\tabcolsep}{3pt}",
    r"\begin{tabularx}{\linewidth}{@{}l >{\raggedright\arraybackslash}X >{\raggedright\arraybackslash}X@{}}",
    r"\toprule",
    " & ".join(HEADER) + r" \\",
    r"\midrule",
    paper.align_tex(" \\\\\n".join(rows) + r" \\"),
    r"\bottomrule",
    r"\end{tabularx}",
]) + "\n"
paper.save_table(tex, OUT_PATH, preamble=TABLE_PREAMBLE)


==> gen/intro/intro.py <==
# Vocabulary for the intro figure (figures/intro.pdf). Use these names in code,
# commits and conversation, across sessions.
#
# Layout: width \linewidth, aspect 9:4, three equal columns PAD apart, no padding at
# the figure edge. Boxed panels keep INSET from their title and walls.
#
#   (a) overview   column 1, unboxed: prefill through the model with a TokenGate at
#                  layer L; pre-gate / gate-layer / post-gate layer groups
#   (c) gated attn column 2 top, green box: g matrix ⊙ exp(q·k matrix)
#   (b) gate       column 2 bottom, red box: token activations → MLP → gate scores →
#                  Top-K selector → Top-K scores and kept tokens
#   (d) results    column 3, unboxed: the dataset name and method legend on top, then
#                  the "ttft" and "peakmem" subpanels
#
# Elements, each drawn by one helper and sized by shared constants:
#   module         labelled box, MOD_W × MOD_H, fill from its role (module(), MODULE_ROLE):
#                  plain = Attention, Feed forward; gate = Gate module, MLP, Top-K selector;
#                  gated = Token-gated attention
#   token row      row of identical rounded S × S squares, P apart (token_row());
#                  N input, K kept, everywhere
#   score circle   radius R = S / 2 (score_dot()); darkness is the gate score
#   layer group    rounded outline around the modules of one layer group
#   stream         wide arrow carrying tokens up through the overview
#
# Colour roles: grey = all tokens, red = kept tokens and the TokenGate machinery,
# green = gate scores and where they are used. Modules use the light shade of their
# role, text and arrows the base shade.

import functools
import math
from math import cos, pi, sin
import random
import re
import tempfile
from pathlib import Path

import matplotlib
from roach import paper

import gen
from gen import main_figure as mf

paper.apply()
W, H_CANVAS = 1584, 704
PX = 4
PAD = 40
SW = 2
COL_W = (W - 2 * PAD) / 3
COL = [(k * (COL_W + PAD), k * (COL_W + PAD) + COL_W) for k in range(3)]
TOP, BOTTOM = SW / 2, H_CANVAS - SW / 2
LAYER_GAP = 52
GROUP_M = 8
BRACE_M = 8
STACK_GAP = GROUP_M - SW / 2
WIDE_HEAD = LAYER_GAP - 14
NARROW_HEAD = 34


def head_len(w):
    return WIDE_HEAD if w >= ROW_W else NARROW_HEAD
GATE_GAP = LAYER_GAP
LAYER_LAB = 22
INSET = 24
TITLE_Y = 24
CONE_OPACITY = 0.6
FS = {k: getattr(paper, f"{k}_SIZE") * PX for k in ["LABEL", "TICK", "FINE"]}
C = {
    "primary": paper.shades(paper.PRIMARY),
    "accent": paper.shades(paper.ACCENT),
    "neutral": paper.shades(paper.NEUTRAL),
    "black": paper.BLACK,
    "white": paper.WHITE,
    "axis": paper.AXIS_GREY,
}
STIX = Path(matplotlib.get_data_path()) / "fonts" / "ttf" / "STIXGeneral.ttf"
SPECIAL = "ℒ∼⋮∈≪½⊙√⊤"

N = 8
SCAFFOLD = []
K = 4
CTX = [j for j in range(N) if j not in SCAFFOLD]

LAB = dict(
    attn="Attention", mlp="Scoring Network", ff="Feed Forward", gated_attn="Token-Gated Attention", gate="Gate Module",
    pre_idx="Layers < L", gl_idx="Layer L", post_idx="Layers > L", overview_title=[("(a)", "bold"), (" LLM Prefill with ", "text"), ("", "name")], gate_title=[("(b)", "bold"), (" Gate Module", "text")], ga_title=[("(c)", "bold"), (" Token-Gated Attention", "text")], results_title=[("(d)", "bold"), (" Pareto-Optimality with Varied K", "text")], tokens="All N tokens", standard=("Standard", "forward"), pruned=("Pruned", "forward"), margin=("prefill up to", "prefill after", "layer L on"),
    topk=("Top-K", "tokens"), score="Score", gate_in=("All hidden states",), topk_scores=("Top-K", "scores"), kept="Kept K tokens", kept_act="Kept hidden states",
    gate_scores_axis=("Gate", "scores"), gate_scores_all=("Gate scores",), topk_lines=("Top-K", "scores"), selector="Top-K Selector",
    ttft_x="Time to first token", peakmem_x="Peak prefill memory", results_y="F1-score", results_task=[("2WikiMultihopQA", "bold"), (" dataset", "text")], speedup=("{:.1f}×", " speedup"), lower_mem=("{:.1f}×", " lower memory"), at_target="@ 95% quality", standard_prefill=("Standard prefill", "(full context)"),
)
CURVE_SW = 7
CURVE_ALPHA = 0.8
AXIS_SW = matplotlib.rcParams["axes.linewidth"] * PX
Y_MIN = 0.45
Y_MAX = 0.9
PLOT_GAP = 48
LEGEND_INSET = 6
LEGEND_LINE = 24
HEAD_GAP = 24
TASK_GAP = 12
CAP_INK = 4.3
HEAD_INK = 2.4
HEADROOM_MIN = 14
STAR_R = 11
PARETO_BENCH = ("wiki_n200/wiki", "f1")
RESULT_METHODS = [("fastkv_sft_post", gen.STYLES["fastkv_sft_post"].color), ("sliminfer_custom", gen.STYLES["sliminfer_custom"].color), (mf.OURS, paper.PRIMARY)]

svg = []
_page = []


def page():
    if not _page:
        from playwright.sync_api import sync_playwright

        pw = sync_playwright().start()
        pg = pw.chromium.launch().new_page(viewport={"width": W, "height": H_CANVAS})
        f = Path(tempfile.mkdtemp()) / "measure.html"
        f.write_text(f"<html><head><meta charset='utf-8'><style>{css()}{paper.font_face_css()}</style></head><body><svg id='m' viewBox='0 0 {W} {H_CANVAS}'><text>x<tspan font-style='italic'>x</tspan><tspan font-weight='700'>x</tspan><tspan class='stix'>x</tspan></text></svg></body></html>")
        pg.goto(f.as_uri())
        pg.wait_for_load_state("networkidle")
        pg.evaluate("document.fonts.ready")
        _page.extend([pg, pw])
    return _page[0]


def bbox(parts):
    b = page().evaluate("h => { const s = document.getElementById('m'); s.innerHTML = '<g>' + h + '</g>'; const r = s.firstChild.getBBox(); return [r.x, r.y, r.x + r.width, r.y + r.height]; }", "".join(parts))
    return b


def fit(draw, x0, y0, x1, y1, guess, iters=4, fixed_right=False):
    p = list(guess)
    for _ in range(iters):
        parts = draw(*p)
        b = bbox(parts)
        d = [x0 - b[0], y0 - b[1], 0 if fixed_right else x1 - b[2], y1 - b[3]]
        if max(abs(v) for v in d) < 0.25:
            break
        p = [p[0] + d[0], p[1] + d[1], p[2] + d[2], p[3] + d[3]]
    svg.extend(parts)


def add(s):
    svg.append(s)


def rect(x, y, w, h, fill="none", stroke="none", sw=0, rx=0, dash=None, opacity=1):
    d = f" stroke-dasharray='{dash}'" if dash else ""
    return f"<rect x='{x}' y='{y}' width='{w}' height='{h}' fill='{fill}' stroke='{stroke}' stroke-width='{sw}' rx='{rx}'{d} opacity='{opacity}'/>"


HEAD_L, HEAD_W = 14, 11


def pull_back(x1, y1, x2, y2):
    n = ((x2 - x1) ** 2 + (y2 - y1) ** 2) ** 0.5 or 1
    return x2 - (x2 - x1) / n * (HEAD_L - 1), y2 - (y2 - y1) / n * (HEAD_L - 1)


def line(x1, y1, x2, y2, stroke, sw=2, dash=None, marker=False):
    d = f" stroke-dasharray='{dash}'" if dash else ""
    m = " marker-end='url(#arrow)'" if marker else ""
    if marker:
        x2, y2 = pull_back(x1, y1, x2, y2)
    return f"<line x1='{x1}' y1='{y1}' x2='{x2}' y2='{y2}' stroke='{stroke}' stroke-width='{sw}'{d}{m}/>"


def path(d, stroke="none", fill="none", sw=2, dash=None, opacity=1, marker=False):
    dd = f" stroke-dasharray='{dash}'" if dash else ""
    m = " marker-end='url(#arrow)'" if marker else ""
    if marker:
        pts = re.findall(r"(-?[\d.]+),(-?[\d.]+)", d)
        (xa, ya), (xb, yb) = [(float(a), float(b)) for a, b in pts[-2:]]
        xn, yn = pull_back(xa, ya, xb, yb)
        d = d[: d.rindex(pts[-1][0] + "," + pts[-1][1])] + f"{xn},{yn}"
    return f"<path d='{d}' stroke='{stroke}' fill='{fill}' stroke-width='{sw}'{dd} opacity='{opacity}' stroke-linejoin='round'{m}/>"


def circle(x, y, r, fill):
    return f"<circle cx='{x}' cy='{y}' r='{r}' fill='{fill}'/>"


def esc(s):
    return s.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def take(s, j):
    if s[j] != "{":
        return s[j], j + 1
    depth, k = 0, j
    while True:
        depth += {"{": 1, "}": -1}.get(s[k], 0)
        if depth == 0:
            return s[j + 1 : k], k + 1
        k += 1


def runs(s, size):
    out = []
    i = 0
    sub = round(size * 0.7)
    while i < len(s):
        c = s[i]
        if c in "_^" and i + 1 < len(s):
            token, i = take(s, i + 1)
            shift = round(size * 0.22) if c == "_" else -round(size * 0.4)
            out.append(f"<tspan font-size='{sub}' dy='{shift}'>{runs(token, sub)}</tspan><tspan dy='{-shift}' font-size='{size}'>​</tspan>")
        elif c in SPECIAL:
            out.append(f"<tspan class='stix'>{esc(c)}</tspan>")
            i += 1
        else:
            j = i
            while j < len(s) and s[j] not in "_^" + SPECIAL:
                j += 1
            out.append(esc(s[i:j]))
            i = j
    return "".join(out)


def text(x, y, s, size=None, fill=None, anchor="start", weight=400, italic=False):
    size = size or FS["LABEL"]
    fill = fill or C["black"]
    st = "font-style:italic;" if italic else ""
    return f"<text x='{x}' y='{y}' text-anchor='{anchor}' dominant-baseline='central' font-size='{size}' fill='{fill}' font-weight='{weight}' style='{st}'>{runs(s, size)}</text>"


def vtext(x, y, s, size=None, fill=None):
    size = size or FS["LABEL"]
    fill = fill or C["black"]
    return f"<text transform='translate({x},{y}) rotate(-90)' text-anchor='middle' dominant-baseline='central' font-size='{size}' fill='{fill}'>{runs(s, size)}</text>"


def smallcaps(s, size):
    out = ""
    for ch in s:
        if ch.isupper():
            out += f"<tspan font-size='{size}'>{ch}</tspan>"
        else:
            out += f"<tspan font-size='{round(size * 0.8)}'>{ch.upper()}</tspan>"
    return out


def mixed(x, y, parts, size=None, anchor="start", fill=None):
    size = size or FS["LABEL"]
    fill = fill or C["black"]
    body = ""
    for s, kind in parts:
        if kind == "name":
            body += f"<tspan fill='{C['primary']['base']}' font-weight='700'>{smallcaps('TokenGate', size)}</tspan>"
        elif kind == "bold":
            body += f"<tspan fill='{fill}' font-weight='700'>{runs(s, size)}</tspan>"
        elif kind == "axis":
            body += f"<tspan fill='{C['axis']}' font-size='{size}'>{runs(s, size)}</tspan>"
        elif kind == "plain":
            body += f"<tspan fill='{C['black']}' font-size='{size}'>{runs(s, size)}</tspan>"
        else:
            body += f"<tspan fill='{fill}' font-size='{size}'>{runs(s, size)}</tspan>"
    return f"<text x='{x}' y='{y + CENTRAL * size}' text-anchor='{anchor}' font-size='{size}'>{body}</text>"


SCORES = [r / 7 for r in (1, 2, 5, 3, 6, 7, 4, 0)]
KEPT_I = sorted(sorted(range(len(CTX)), key=lambda i: -SCORES[i])[:K])
KEEP_COLS = [CTX[i] for i in KEPT_I] + SCAFFOLD


def overview(x0, x1):
    grey, dark, soft = C["neutral"]["light"], C["neutral"]["base"], C["neutral"]["soft"]
    prim = C["primary"]["base"]
    H = MOD_H
    tb1 = x1 - SW / 2
    tb0 = x0 + SW / 2
    lab_w = max(width([text(0, 0, t, size=FS["FINE"])]) for key in ("standard", "pruned", "margin") for t in LAB[key])
    px0 = x0 + lab_w + 52
    px1 = px0 + MOD_W
    pcx = (px0 + px1) / 2

    title = mixed((tb0 + tb1) / 2, TITLE_Y, LAB["overview_title"], size=FS["TICK"], anchor="middle")
    cy0 = bbox([title])[3] + INSET
    cy1 = H_CANVAS
    y_label = cy1 - FS["FINE"] / 2
    y_pre_attn = y_label - 50 - H
    y_pre_mlp = y_pre_attn - H - STACK_GAP
    y_post_mlp = cy0 + GROUP_M + LAYER_LAB + NARROW_HEAD + 6
    y_post_attn = y_post_mlp + H + STACK_GAP
    group_gap = (y_pre_mlp - y_post_attn - 4 * H - LAYER_GAP - GATE_GAP - 4 * GROUP_M) / 2
    y_gl_mlp = y_post_attn + H + GROUP_M + group_gap + GROUP_M
    gate_y0 = y_gl_mlp + H + LAYER_GAP
    gate_y1 = gate_y0 + H
    y_gl_attn = gate_y1 + GATE_GAP
    under = len(svg)

    kept_c = "kept"
    pre_top, pre_bot = y_pre_mlp - GROUP_M, y_pre_attn + H + GROUP_M
    gl_top, gl_bot = y_gl_mlp - GROUP_M, y_gl_attn + H + GROUP_M
    post_top, post_bot = y_post_mlp - GROUP_M, y_post_attn + H + GROUP_M

    def flow(x, ya, yb, c, block=False):
        w = w_in if c == grey else w_kept
        if block:
            ya -= 6
        yb += 3
        hw, hl = w / 2, min(head_len(w), (ya - yb) * 0.6)
        w = w - 44
        yh = yb + hl
        add(path(f"M{x - w / 2},{ya} L{x - w / 2},{yh} L{x - hw},{yh} L{x},{yb} L{x + hw},{yh} L{x + w / 2},{yh} L{x + w / 2},{ya} Z", fill=C["neutral"]["soft"] if c == grey else C["primary"]["soft"], opacity=CONE_OPACITY))

    def tokens(x, y, w, fill):
        token_row(x, y, round(w / tok_w), fill)

    def stack(y, attn_role, attn_label):
        module(pcx, y, "plain", LAB["ff"], bottom=False)
        module(pcx, y + H + STACK_GAP, attn_role, attn_label, top=False)
        add(rect(px0 - GROUP_M, y - GROUP_M, px1 - px0 + 2 * GROUP_M, 2 * H + STACK_GAP + 2 * GROUP_M, stroke=grey, sw=2, rx=RX_GROUP))

    tok_w, tok_h = P, S
    w_in = ROW_W
    w_kept = K * P - (P - S)
    flow(pcx, cy1, gate_y1, grey)
    flow(pcx, gate_y0, cy0 - 3, kept_c)

    stack(y_pre_mlp, "plain", LAB["attn"])
    module(pcx, y_gl_attn, "plain", LAB["attn"], top=False)
    add(rect(px0 - GROUP_M, y_gl_mlp - GROUP_M, px1 - px0 + 2 * GROUP_M, y_gl_attn + H + 2 * GROUP_M - y_gl_mlp, stroke=grey, sw=2, rx=RX_GROUP))
    module(pcx, y_gl_mlp, "plain", LAB["ff"], bottom=False)
    stack(y_post_mlp, "gated", LAB["gated_attn"])
    add(title)
    for key, top in (("pre_idx", pre_top), ("gl_idx", gl_top), ("post_idx", post_top)):
        add(text(px1 + 8, top - LAYER_LAB / 2, LAB[key], size=FS["FINE"], fill=dark, anchor="end"))
    add(text(pcx, cy1 - 6 - FS["FINE"] / 2 - 4, LAB["tokens"], size=FS["FINE"], fill=dark, anchor="middle"))
    add(text(pcx, gate_y0 - 6 - FS["FINE"] / 2 - 4, LAB["kept"], size=FS["FINE"], fill=prim, anchor="middle"))
    lab_r = x0 + max(width([text(0, 0, t, size=FS["FINE"])]) for key in ("standard", "pruned") for t in LAB[key])
    brace_l, brace_r = lab_r + BRACE_M, px0 - GROUP_M - BRACE_M
    xk, bw, tick, gap = (brace_l + brace_r) / 2, (brace_r - brace_l) / 2, 6, 6
    for ya, yb, color, key in ((cy1 - 1, gate_y1 + gap / 2, C["neutral"]["base"], "standard"), (gate_y0 - gap / 2, cy0, prim, "pruned")):
        add(brace(xk, yb, ya, color, w=bw))
        for k, t in enumerate(LAB[key]):
            add(text(x0, (ya + yb) / 2 + (k - (len(LAB[key]) - 1) / 2) * 22, t, size=FS["FINE"], fill=color))

    module(pcx, gate_y0, "gate", LAB["gate"], top=False, bottom=False)
    return under, {
        "gated_attn": (px1, y_post_attn, y_post_attn + H),
        "gate": (px1, gate_y0, gate_y1),
    }


CENTRAL = 0.363
MOD_W, MOD_H = 238, 35
R = 11.2
S = 2 * R
P = S + 2
ROW_W = N * P - (P - S)
ARROW = 3
GAIN_HEAD = (14, 20)
GAIN_CLEAR = 4
RX_TOK, RX_MOD, RX_GROUP = 4, 6, 10


def mix(c0, c1, t):
    v0, v1 = (bytes.fromhex(c.lstrip("#")) for c in (c0, c1))
    return "#" + "".join(f"{round(p + (q - p) * t):02x}" for p, q in zip(v0, v1))


def score_fill(v):
    g = C["accent"]
    kept = sorted(SCORES[i] for i in KEPT_I)
    _, ch, hue = paper.hex_to_oklch(g["base"])
    lo = paper.oklch_to_hex(0.95, ch * 0.2, hue)
    if v < kept[0]:
        return mix(C["white"], lo, 0.35 + 0.65 * v / kept[0])
    t = kept.index(v) / max(1, len(kept) - 1)
    return paper.oklch_to_hex(0.95 - 0.15 * t, ch * (0.2 + 0.4 * t), hue)


def g_ink():
    _, ch, hue = paper.hex_to_oklch(C["accent"]["base"])
    return paper.oklch_to_hex(0.30, ch * 0.8, hue)


def score_dot(x, y, v, label=None, r=R):
    add(f"<circle cx='{x}' cy='{y}' r='{r - 0.75}' fill='{score_fill(v)}' stroke='{C['accent']['light']}' stroke-width='1.5'/>")
    if label is not None:
        fill = score_fill(v)
        ink = max((C["white"], C["black"]), key=lambda c: paper.contrast(c, fill))
        legible(ink, fill, f"g{label}")
        add(math(x, y, [("g", label)], FS["FINE"], fill=ink))


def score_dots(xs, y, vals, labels=None):
    for i, (x, v) in enumerate(zip(xs, vals)):
        score_dot(x, y, v, labels[i] if labels else None)


def math(x, y, terms, size, fill=None, anchor="middle", sep="·"):
    fill = fill or C["black"]
    sub = round(size * 0.7)
    shift = round(size * 0.22)
    body = []
    up = round(size * 0.42)
    for k, (v, i, *sup) in enumerate(terms):
        if k:
            body.append(sep)
        body.append(f"{v}<tspan font-size='{sub}' dy='{shift}'>{i}</tspan>")
        if sup:
            dw = width([f"<text font-size='{sub}'>{i}</text>"])
            body.append(f"<tspan font-size='{sub}' class='stix' dx='{-dw}' dy='{-shift - up}'>{sup[0]}</tspan><tspan font-size='{size}' dy='{up}'>​</tspan>")
        else:
            body.append(f"<tspan font-size='{size}' dy='{-shift}'>​</tspan>")
    return f"<text x='{x}' y='{y}' text-anchor='{anchor}' dominant-baseline='central' font-size='{size}' fill='{fill}'>{''.join(body)}</text>"


def paren(x, yt, yb, right, stroke):
    bow = -6 if right else 6
    xe = x - bow / 2
    return path(f"M{xe},{yt} Q{xe - bow},{(yt + yb) / 2} {xe},{yb}", stroke=stroke, sw=2.5)


def width(parts):
    b = bbox(parts)
    return b[2] - b[0]


def brace(x, yt, yb, color, w=14, r=10):
    ym = (yt + yb) / 2
    d = (f"M{x + w},{yt} Q{x},{yt} {x},{yt + r} L{x},{ym - r} Q{x},{ym} {x - w},{ym} "
         f"Q{x},{ym} {x},{ym + r} L{x},{yb - r} Q{x},{yb} {x + w},{yb}")
    return path(d, stroke=color, sw=1.5)


def token_row(xc, y, k, fill):
    for x in row_xs(xc, k):
        add(rect(x - S / 2, y, S, S, fill=fill, rx=RX_TOK))


def row_xs(xc, k):
    return [xc - (k * P - (P - S)) / 2 + i * P + S / 2 for i in range(k)]


MODULE_ROLE = {"plain": ("neutral", "pale"), "gate": ("primary", "pale"), "gated": ("accent", "pale")}
MIN_CONTRAST = 7
LOW_CONTRAST = []


def legible(ink, fill, what):
    c = paper.contrast(ink, fill)
    if c < MIN_CONTRAST:
        LOW_CONTRAST.append(f"{what}: {ink} on {fill} is {c:.1f}")


def rounded(x, y, w, h, r, top, bottom, fill):
    rt, rb = (r if top else 0), (r if bottom else 0)
    return path(f"M{x + rt},{y} L{x + w - rt},{y} Q{x + w},{y} {x + w},{y + rt} L{x + w},{y + h - rb} Q{x + w},{y + h} {x + w - rb},{y + h} L{x + rb},{y + h} Q{x},{y + h} {x},{y + h - rb} L{x},{y + rt} Q{x},{y} {x + rt},{y} Z", fill=fill, sw=0)


def module(xc, y, role, label, top=True, bottom=True):
    hue, shade = MODULE_ROLE[role]
    fill = C[hue][shade]
    ink = C["black"] if hue == "neutral" else inked(C[hue]["base"], fill)
    add(rounded(xc - MOD_W / 2, y, MOD_W, MOD_H, RX_MOD, top, bottom, fill))
    legible(ink, fill, label)
    add(text(xc, y + MOD_H / 2, label, size=FS["FINE"], fill=ink, anchor="middle"))


def inked(color, fill):
    t = 0
    while t < 1 and paper.contrast(mix(color, C["black"], t), fill) < MIN_CONTRAST:
        t = min(1, t + 0.05)
    return mix(color, C["black"], t)


def arrow(x0, y0, x1, y1, color):
    add(line(x0, y0, x1, y1, color, sw=ARROW, marker=True))


def row_label(x, yc, lines, fill):
    for k, t in enumerate(lines):
        add(text(x, yc + (k - (len(lines) - 1) / 2) * 22, t, size=FS["FINE"], fill=fill, anchor="end"))


def gated_attn(x0, y0, x1, y1):
    n = len(KEEP_COLS)
    gap, pw = 8, 6
    odot_r = 0.36 * FS["FINE"]
    exp_w = width([text(0, 0, "exp(", size=FS["FINE"])])
    sep = "·"
    rp = width([text(0, 0, ")", size=FS["FINE"])])
    ops = gap + 2 * odot_r + gap + exp_w + 2 * pw + rp
    c = min(44, (x1 - x0 - ops - 10) / (2 * n), (y1 - y0) / n)
    size = n * c
    total = 2 * size + ops
    qk = FS["FINE"]
    while width([math(0, 0, [("q", n), ("k", n)], qk, sep=sep)]) + 4 > c:
        qk -= 0.5
    xg = (x0 + x1 - total) / 2
    xo = xg + size + gap + odot_r
    xe = xo + odot_r + gap
    xq = xe + exp_w + pw
    mt = (y0 + y1 - size) / 2
    mb = mt + size
    ym = (mt + mb) / 2
    rng = random.Random(3)
    logit = [[rng.random() for _ in range(n)] for _ in range(n)]
    for x, cell in ((xg, lambda a, b: (score_fill(SCORES[KEPT_I[b]]), [("g", b + 1)], "", g_ink(), FS["FINE"])), (xq, lambda a, b: (mix(C["white"], C["neutral"]["pale"], logit[a][b]), [("q", a + 1), ("k", b + 1)], sep, C["black"], qk))):
        add(rect(x, mt, size, size, fill=C["white"]))
        for a in range(n):
            for b in range(a + 1):
                fill, label, sp, ink, fs = cell(a, b)
                add(rect(x + b * c, mt + a * c, c, c, fill=fill))
                legible(ink, fill, "matrix cell")
                add(math(x + b * c + c / 2, mt + a * c + c / 2, label, fs, fill=ink, sep=sp))
        add(rect(x, mt, size, size, stroke=C["neutral"]["light"], sw=1.5))
    add(f"<circle cx='{xo}' cy='{ym}' r='{odot_r - 0.8}' fill='none' stroke='{C['black']}' stroke-width='1.6'/>")
    add(circle(xo, ym, 1.8, C["black"]))
    add(text(xe, ym, "exp(", size=FS["FINE"]))
    add(text(xq + size + pw, ym, ")", size=FS["FINE"]))
    return (xg, xg + size), mb


GATE_ARROW = [22]
GATE_TOPK = [36]


def gate_panel(x0, y0, x1, y1, xl=None):
    grey, dark = C["neutral"]["light"], C["neutral"]["base"]
    green, red = C["accent"]["base"], C["primary"]["light"]
    n = len(CTX)
    a = GATE_ARROW[0]
    lab_w = max(width([text(0, 0, t, size=FS["FINE"])]) for key in ("gate_scores_all", "gate_in") for t in LAB[key])
    xa = x0 + lab_w + 10
    col = max(ROW_W, MOD_W)
    xc = xa + col / 2
    xb = xa + col
    xt = xb + 32
    wk = K * P - (P - S)
    xl = xa - GATE_TOPK[0] - wk / 2
    y_kl = y0 + 10
    y_row = y_kl + 18
    y_sel = y_row + S + a
    y_c = y_sel + MOD_H + a + R
    y_mlp = y_c + R + a
    y_in = y_mlp + MOD_H + a
    y_br = y_mlp + MOD_H + a / 2
    lg, lr = C["accent"]["light"], C["primary"]["light"]

    token_row(xc, y_in, n, grey)
    arrow(xc, y_in, xc, y_mlp + MOD_H + 1, grey)
    add(path(f"M{xc},{y_br} L{xt},{y_br} L{xt},{y_sel + MOD_H / 2} L{xb + 2},{y_sel + MOD_H / 2}", stroke=grey, sw=ARROW, marker=True))
    module(xc, y_mlp, "gate", LAB["mlp"])
    arrow(xc, y_mlp, xc, y_c + R + 2, grey)
    score_dots(row_xs(xc, n), y_c, SCORES)
    arrow(xc, y_c - R, xc, y_sel + MOD_H + 1, lg)
    module(xc, y_sel, "gate", LAB["selector"])
    y_s = y_sel + MOD_H / 2
    arrow(xc, y_sel, xc, y_row + S + 1, lr)
    token_row(xc, y_row, K, red)
    add(text(xc, y_kl, LAB["kept_act"], size=FS["FINE"], fill=C["primary"]["base"], anchor="middle"))
    arrow(xa, y_s, xl + wk / 2 + 1, y_s, lg)
    score_dots(row_xs(xl, K), y_s, [SCORES[i] for i in KEPT_I])
    for k, t in enumerate(LAB["topk_scores"]):
        add(text(xl, y_s - R - 4 - 20 - (len(LAB["topk_scores"]) - 1 - k) * 22, t, size=FS["FINE"], fill=green, anchor="middle"))
    row_label(xc - ROW_W / 2 - 10, y_c, LAB["gate_scores_all"], green)
    row_label(xc - ROW_W / 2 - 10, y_in + S / 2, LAB["gate_in"], dark)
    return xl, y_s


def star(x, y, fill, r=STAR_R):
    pts = [(x + (r if k % 2 == 0 else 0.42 * r) * sin(k * pi / 5), y - (r if k % 2 == 0 else 0.42 * r) * cos(k * pi / 5)) for k in range(10)]
    return f"<path d='M{' L'.join(f'{a:.2f},{b:.2f}' for a, b in pts)} Z' fill='{fill}' stroke='{fill}' stroke-width='1' stroke-linejoin='round'/>"


def short_label(m):
    return gen.LABELS[m].split(" (")[0]


def above(c, lo):
    t, s = list(c["ttft"]), list(c["score"])
    i = next(i for i, v in enumerate(s) if v >= lo)
    if i == 0:
        return {"ttft": t, "score": s}
    x = t[i - 1] + (lo - s[i - 1]) / (s[i] - s[i - 1]) * (t[i] - t[i - 1])
    return {"ttft": [x] + t[i:], "score": [lo] + s[i:]}


def pareto(x0, y0, x1, y1, right, fname, x, x_scale, xlabel, gain, legend=None, ylo=Y_MIN, yhi=Y_MAX, one_line=False):
    fit(lambda *p: pareto_parts(*p, fname, x, x_scale, xlabel, gain, legend, ylo, yhi, one_line), x0, y0, x1, y1, (x0 + 50, y0 + 40, right, y1 - 52), fixed_right=True)


@functools.cache
def load_cached(path, metric, x, x_scale):
    return gen.load(path, metric, x=x, x_scale=x_scale)


def pareto_parts(px0, ya, px1, py1, fname, x, x_scale, xlabel, gain, legend, ylo=Y_MIN, yhi=Y_MAX, one_line=False):
    FRAME[fname] = (px0, ya, px1, py1)
    out = []
    add = out.append
    bench, metric = PARETO_BENCH
    agg = load_cached(f"{mf.MODEL}/{bench}{fname}", metric, x, x_scale)
    agg = agg[agg["ttft"].notna()]
    curves = [(m, above(gen.curve(agg, m), ylo), color) for m, color in RESULT_METHODS]
    std = {"ttft": agg.loc[(gen.BASE_FULL, -1), "ttft"], "score": agg.loc[(gen.SFT_FULL, gen.FULL_K), "score"]}
    xs = [v for _, c, _ in curves for v in c["ttft"]] + [std["ttft"]]
    xlo, xhi = min(xs), max(xs)
    xlo, xhi = xlo - 0.04 * (xhi - xlo), xhi + 0.02 * (xhi - xlo)
    py0 = ya - 30

    def pt(t, s):
        return px0 + (px1 - px0) * (t - xlo) / (xhi - xlo), py1 - (py1 - py0) * (s - ylo) / (yhi - ylo)

    x_end = pt(max(xs), 0)[0] + STAR_R + 2
    add(path(f"M{px0},{py0} L{px0},{py1} L{x_end},{py1}", stroke=C["axis"], sw=AXIS_SW))
    add(vtext(px0 - 16, (py0 + py1) / 2, LAB["results_y"], size=FS["FINE"]))
    add(text((px0 + x_end) / 2, py1 + 24, xlabel, size=FS["FINE"], anchor="middle"))
    target = 0.95 * agg.loc[(gen.SFT_FULL, gen.FULL_K), "score"]
    _, yt = pt(xlo, target)
    TARGET[fname] = target
    add(line(px0, yt, x_end, yt, C["neutral"]["light"], sw=2, dash="6 5"))
    ours = gen.curve(agg, mf.OURS)
    x_hit = gen.ttft_at_score(ours, target)
    x_right = std["ttft"]
    (xa, _), (xb, _) = pt(x_right, 0), pt(x_hit, 0)
    for xv in (xa, xb):
        add(line(xv, ya, xv, yt, C["neutral"]["pale"], sw=1.5, dash="3 4"))
    add(line(xa, ya, xb + ARROW / 2, ya, C["neutral"]["light"], sw=ARROW))
    add(f"<path d='M{xb + GAIN_HEAD[0]},{ya - GAIN_HEAD[1] / 2} L{xb + ARROW / 2},{ya} L{xb + GAIN_HEAD[0]},{ya + GAIN_HEAD[1] / 2}' stroke='{C['neutral']['light']}' stroke-width='{ARROW}' fill='none' stroke-linecap='round' stroke-linejoin='round'/>")
    add(line(xa, ya - 8, xa, ya + 8, C["neutral"]["light"], sw=2))
    gain_parts = [(gain[0].format(x_right / x_hit), "bold"), (gain[1], "text")]
    if one_line:
        gain_parts.append((" " + LAB["at_target"], "axis"))
    else:
        add(text((xa + xb) / 2, ya + 18, LAB["at_target"], size=FS["FINE"], fill=C["axis"], anchor="middle"))
    label = mixed((xa + xb) / 2, 0, gain_parts, size=FS["FINE"], fill=C["primary"]["base"], anchor="middle")
    label = mixed((xa + xb) / 2, ya - GAIN_HEAD[1] / 2 - GAIN_CLEAR - bbox([label])[3], gain_parts, size=FS["FINE"], fill=C["primary"]["base"], anchor="middle")
    add(label.replace("<text ", "<text stroke='white' stroke-width='8' stroke-linejoin='round' paint-order='stroke' ", 1))
    for m, c, color in curves:
        pts = [pt(t, s) for t, s in zip(c["ttft"], c["score"])]
        add(path("M" + " L".join(f"{x},{y}" for x, y in pts), stroke=color, sw=CURVE_SW, opacity=CURVE_ALPHA))
    add(star(*pt(std["ttft"], std["score"]), C["black"]))
    HEADROOM[fname] = min([pt(0, s)[1] for _, c, _ in curves for s in c["score"]] + [pt(0, std["score"])[1] - STAR_R]) - ya
    if legend:
        body, (lx0, ly0, lx1, ly1), backing = legend
        dx, dy = x_end - LEGEND_INSET - lx1, py1 - LEGEND_INSET - ly1
        if backing:
            add(rect(lx0 + dx - LEGEND_INSET, ly0 + dy - LEGEND_INSET, lx1 - lx0 + LEGEND_INSET, ly1 - ly0 + LEGEND_INSET, fill=C["white"]))
        add(f"<g transform='translate({dx},{dy})'>{body}</g>")
        GAP[fname] = ly0 + dy - yt
    return out


GAP, HEADROOM, FRAME, TARGET = {}, {}, {}, {}


def row(parts, cx, y):
    b = bbox(parts)
    return f"<g transform='translate({cx - (b[0] + b[2]) / 2},{y})'>{''.join(parts)}</g>"


def results(x0, y0, x1, y1):
    cx = (x0 + x1) / 2
    colors = dict(RESULT_METHODS)
    methods, x = [], 0
    for m in [mf.OURS] + [m for m, _ in RESULT_METHODS[::-1] if m != mf.OURS]:
        lab = mixed(x + 22, 0, [("", "name")], size=FS["FINE"]) if m == mf.OURS else text(x + 22, 0, short_label(m), size=FS["FINE"])
        methods += [path(f"M{x},0 L{x + 16},0", stroke=colors[m], sw=CURVE_SW, opacity=CURVE_ALPHA), lab]
        x = bbox([lab])[2] + 20
    std = [star(8, 0, C["black"]), text(22, 0, " ".join(LAB["standard_prefill"]), size=FS["FINE"])]
    task = [mixed(0, 0, LAB["results_task"], size=FS["FINE"], fill=C["axis"])]
    head = [row(r, cx, k * LEGEND_LINE + (k > 0) * TASK_GAP) for k, r in enumerate((task, methods, std))]
    hb = bbox(head)
    head_top = y0 - PLOT_GAP + INSET - HEAD_INK
    gap, shift, sink = PLOT_GAP / 2, 0, 0
    for _ in range(10):
        drawn, gaps = pareto_pair(x0, head_top + hb[3] - hb[1] + gap + CAP_INK - shift, x1, y1 - sink)
        shift, gap, sink = gaps[0], gaps[1], gaps[2]
    svg.append(f"<g transform='translate(0,{head_top - hb[1]})'>{''.join(head)}</g>")
    svg.extend(drawn)
    return gap


def pareto_pair(x0, y0, x1, y1):
    mid = (y0 + y1) / 2
    plots = [
        (x0, y0, x1, mid - PLOT_GAP / 2, "_combined_a100.csv", "prefill_s", 1000, LAB["ttft_x"], LAB["speedup"], None),
        (x0, mid + PLOT_GAP / 2, x1, y1, "_combined_peakmem.csv", "peak_mb", 1, LAB["peakmem_x"], LAB["lower_mem"], None),
    ]
    kws = (dict(one_line=True), dict(one_line=True))
    right = x1
    for _ in range(3):
        right -= max(bbox(pareto_parts(x0 + 30, y0 + 40, right, y1, *a[4:], **kw))[2] - x1 for a, kw in zip(plots, kws))
    start = len(svg)
    for a, kw in zip(plots, kws):
        for _ in range(3):
            pareto(*a[:4], right, *a[4:], **kw)
            del svg[start:]
            lo, hi = 0.8, 1.5
            for _ in range(16):
                kw["yhi"] = (lo + hi) / 2
                kw["ylo"] = 2 * TARGET[a[4]] - kw["yhi"]
                pareto_parts(*FRAME[a[4]], *a[4:], **kw)
                lo, hi = (lo, kw["yhi"]) if HEADROOM[a[4]] > HEADROOM_MIN else (kw["yhi"], hi)
    marks = [start]
    for a, kw in zip(plots, kws):
        pareto(*a[:4], right, *a[4:], **kw)
        marks.append(len(svg))
    top, bottom = bbox(svg[marks[0]:marks[1]]), bbox(svg[marks[1]:marks[2]])
    drawn = svg[start:]
    del svg[start:]
    return drawn, (top[1] - y0, bottom[1] - top[3], bottom[3] - y1)

CONE = {"gated_attn": C["accent"]["soft"], "gate": C["primary"]["soft"]}


def centered(draw, x0, y0, x1, y1):
    start = len(svg)
    anchor = draw(x0, y0, x1, y1)
    parts = svg[start:]
    b = bbox(parts)
    dx, dy = (x0 + x1 - b[0] - b[2]) / 2, (y0 + y1 - b[1] - b[3]) / 2
    svg[start:] = [f"<g transform='translate({dx},{dy})'>{''.join(parts)}</g>"]
    slack = [b[0] + dx - x0, b[1] + dy - y0, x1 - b[2] - dx, y1 - b[3] - dy]
    print(draw.__name__, "slack", [round(v, 1) for v in slack])
    return anchor[0] + dx, anchor[1] + dy


WIDE = K * P - (P - S)


def wide_arrow(x, ya, yb, w, fill):
    hw, hl, bw = w / 2, head_len(w), w / 2 - 22
    yh = yb + hl
    return path(f"M{x - bw},{ya} L{x - bw},{yh} L{x - hw},{yh} L{x},{yb} L{x + hw},{yh} L{x + bw},{yh} L{x + bw},{ya} Z", fill=fill, opacity=CONE_OPACITY)


def open_arrow(x, ya, yb, w, color):
    hw, hl, t = w / 2 + 16, 44, 10
    ext = t / 2 * (hw * hw + hl * hl) ** 0.5 / hw
    yb += ext
    yi, bw = yb + ext - 3, w / 2
    yc = yi + bw * hl / hw
    shaft = path(f"M{x - bw},{ya} L{x - bw},{yc} L{x},{yi} L{x + bw},{yc} L{x + bw},{ya} Z", fill=color)
    head = f"<path d='M{x - hw},{yb + hl} L{x},{yb} L{x + hw},{yb + hl}' stroke='{color}' stroke-width='{t}' fill='none' stroke-linejoin='miter' stroke-linecap='butt'/>"
    return f"<g opacity='{CONE_OPACITY}'>{shaft}{head}</g>"


def centered_x(draw, x0, y0, x1, y1, target):
    start = len(svg)
    (ga, gb), yb = draw(x0, y0, x1, y1)
    parts = svg[start:]
    b = bbox(parts)
    dx, dy = (x0 + x1 - b[0] - b[2]) / 2, (y0 + y1 - b[1] - b[3]) / 2
    if target is not None:
        dx = min(max(target - (ga + gb) / 2, x0 - b[0]), x1 - b[2])
    svg[start:] = [f"<g transform='translate({dx},{dy})'>{''.join(parts)}</g>"]
    print(draw.__name__, "slack", [round(v, 1) for v in (b[0] + dx - x0, b[1] + dy - y0, x1 - b[2] - dx, y1 - b[3] - dy)])
    return (ga + dx, gb + dx), yb + dy


def measure(draw, box):
    start = len(svg)
    draw(*box)
    b = bbox(svg[start:])
    del svg[start:]
    return b[3] - b[1]


def panel_box(x0, y0, x1, y1, stroke):
    add(rect(x0, y0, x1 - x0, y1 - y0, fill="none", stroke=stroke, sw=SW, rx=16))


def figure():
    xm0, xm1 = COL[1][0] + SW / 2, COL[1][1] - SW / 2
    wide = (xm0 + INSET, 0, xm1 - INSET, H_CANVAS)
    title_h = bbox([mixed(0, TITLE_Y, LAB["ga_title"], size=FS["TICK"])])[3]
    chrome = title_h + 2 * INSET + SW
    h_ga = measure(gated_attn, wide)
    GATE_ARROW[0] = 0
    h0 = measure(gate_panel, wide)
    GATE_ARROW[0] = (H_CANVAS - PAD - 2 * chrome - h_ga - h0) / 4
    h_gate = measure(gate_panel, wide)
    start = len(svg)
    gate_panel(*wide)
    bb = bbox(svg[start:])
    del svg[start:]
    GATE_TOPK[0] += (xm1 - xm0 - 2 * INSET) - (bb[2] - bb[0])
    ga_h = chrome + h_ga + (H_CANVAS - PAD - 2 * chrome - h_ga - h_gate) / 2
    r_start = len(svg)
    plot_gap = results(xm1 + SW / 2 + xm0 - COL[0][1], title_h + PLOT_GAP, COL[2][1], H_CANVAS)
    del svg[r_start:]
    boxes = [(xm0, SW / 2, xm1, ga_h + PAD - plot_gap - SW / 2), (xm0, ga_h + PAD + SW / 2, xm1, H_CANVAS - SW / 2)]
    a_start = len(svg)
    under, anchors = overview(*COL[0])
    gap = xm0 - SW / 2 - bbox(svg[a_start:])[2]
    cones = []
    for (key, (x, ya, yb)), (bx0, by0, _, by1) in zip(anchors.items(), boxes):
        cones.append(path(f"M{x},{ya} L{bx0},{by0 + 16} L{bx0},{by1 - 16} L{x},{yb} Z", fill=CONE[key], opacity=CONE_OPACITY))
    svg[under:under] = cones
    for bx, c in zip(boxes, (C["accent"]["light"], C["primary"]["light"])):
        panel_box(*bx, c)
    for bx, key in zip(boxes, ("ga_title", "gate_title")):
        add(mixed((bx[0] + bx[2]) / 2, bx[1] + TITLE_Y, LAB[key], size=FS["TICK"], anchor="middle"))
    inner = lambda bx: (bx[0] + INSET, bx[1] + title_h + INSET, bx[2] - INSET, bx[3] - INSET)
    under_arrow = len(svg)
    sx, sy = centered(gate_panel, *inner(boxes[1]))
    (gx0, gx1), gy = centered_x(gated_attn, *inner(boxes[0]), None)
    x = min(max(sx, gx0 + WIDE / 2), gx1 - WIDE / 2)
    svg.insert(under, open_arrow(x, sy - R - 4 - 20 + FS["FINE"] / 2 + 10, gy + SW / 2, (WIDE - 44) / 2, C["accent"]["soft"]))
    rx0, rx1 = xm1 + SW / 2 + gap, COL[2][1]
    add(mixed((rx0 + rx1) / 2, TITLE_Y, LAB["results_title"], size=FS["TICK"], anchor="middle"))
    results(xm1 + SW / 2 + gap, title_h + PLOT_GAP, COL[2][1], H_CANVAS)


def css():
    return f"""
@font-face {{ font-family: 'STIX'; src: url('{STIX.as_uri()}') format('truetype'); }}
html,body{{margin:0;width:{W}px;height:{H_CANVAS}px;overflow:hidden;font-family:'Inter';color:{C['black']};}}
svg{{width:{W}px;height:{H_CANVAS}px;display:block;}}
text{{font-family:'Inter';}}
.stix{{font-family:'STIX';}}
"""


def render(out_pdf):
    svg.clear()
    LOW_CONTRAST.clear()
    figure()
    if LOW_CONTRAST:
        raise SystemExit("low contrast:\n" + "\n".join(LOW_CONTRAST))
    if _page:
        _page.pop().stop()
        _page.clear()
    style = css()
    defs = f"<defs><marker id='arrow' markerWidth='{HEAD_L}' markerHeight='{HEAD_W}' refX='1' refY='{HEAD_W / 2}' orient='auto' markerUnits='userSpaceOnUse'><path d='M0,0 L{HEAD_L},{HEAD_W / 2} L0,{HEAD_W} z' fill='context-stroke'/></marker></defs>"
    html = f"<!doctype html><html><head><meta charset='utf-8'><style>{style}</style></head><body><svg viewBox='0 0 {W} {H_CANVAS}'>{defs}{''.join(svg)}</svg></body></html>"
    out_pdf = Path(out_pdf)
    out_html = out_pdf.with_name(out_pdf.stem + ".dc.html")
    out_html.write_text(html)
    paper.html_to_pdf(out_html, out_pdf, canvas_w=W, canvas_h=H_CANVAS, width_in=paper.LINEWIDTH_IN)


if __name__ == "__main__":
    render("figures/intro.pdf")


==> gen/main_figure.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.colors import to_hex
from matplotlib.lines import Line2D
from matplotlib.markers import MarkerStyle
from matplotlib.transforms import Bbox, TransformedBbox
from matplotlib.ticker import FixedLocator, LogLocator, MaxNLocator
from roach import paper

from gen import (
    load,
    anchor_kwargs,
    STYLES,
    draw,
    FULL_K,
    SFT_FULL,
    draw_sft_line,
    log_ttft_axis,
    legend_handles,
    sft_line_handle,
    style_legend,
)

PANELS = [
    ("RepoBench-P", "Edit similarity", "repobench_n500/repobench", "f1"),
    ("2WikiMultihopQA", "F1-score", "wiki_n200/wiki", "f1"),
    ("MultiNews", "ROUGE-L", "multinews_n200/multinews", "f1"),
    ("BioDEX", "F1-score", "biodex_n500/biodex", "f1"),
    ("NIAH 16k", "Exact match", "niah_n200/niah", "accuracy"),
]
TASKS = [
    "code completion",
    "question answering",
    "summarization",
    "extraction",
    "retrieval",
]
TASK_PAD = 8
YLABEL_SHARED = "Accuracy"
LABEL_STANDARD = "Standard prefill"
STAR = anchor_kwargs(SFT_FULL) | {"marker": "X", "markerfacecolor": paper.NEUTRAL, "markeredgecolor": paper.WHITE, "markersize": anchor_kwargs(SFT_FULL)["markersize"]}
XLABEL_PAD = 5.2
SFT_FLOOR = 0.9
SFT_FLOORS = {"2WikiMultihopQA": 0.8, "MultiNews": 0.8, "BioDEX": 0.8}
OURS = "gate_l1"
OURS_SUFFIX = " (Layer 1)"
METHODS = [
    "gate",
    "fastkv_sft_post",
    "fastkv_l1_post",
    "sliminfer_custom",
    "gemfilter",
    "dash_custom",
]

MODEL = "Qwen3-1.7B"
WIDTH = paper.LINEWIDTH_IN
HEIGHT = WIDTH * 4 / 9
ROWS, COLUMNS = 2, 3
WIDTH_SCALE = 0.8
ALPHA = 1.0
MARKER = "D"
MARKER_SIZE = 2.4
TITLE_COLOR = paper.AXIS_GREY
PAD_LEFT, PAD_RIGHT, PAD_TOP, PAD_BOTTOM = 0.44, 0.1, 0.19, 0.33



def draw_panel(ax, agg, extra_methods, log_x=False, x_from_zero=True):
    draw(
        ax,
        agg,
        METHODS,
        ours=OURS,
        base=False,
        sft=False,
        star=False,
        marker=MARKER,
        marker_size=MARKER_SIZE,
        marker_edge="none",
        width_scale=WIDTH_SCALE,
        alpha=ALPHA,
    )
    draw(
        ax,
        agg,
        extra_methods,
        base=False,
        sft=False,
        star=False,
        marker=MARKER,
        marker_size=MARKER_SIZE,
        marker_edge="none",
        width_scale=WIDTH_SCALE,
        append_full=False,
    )
    sft = agg.loc[(SFT_FULL, FULL_K)]
    ax.plot(sft["ttft"], sft["score"], **STAR, zorder=10)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 5, 10]))
    if log_x:
        log_ttft_axis(ax)
        lo, hi = ax.get_xlim()
        ax.xaxis.set_major_locator(
            FixedLocator([10**e for e in range(0, 6) if lo <= 10**e <= hi])
        )
        ax.xaxis.set_minor_locator(LogLocator(subs=range(2, 10)))
    else:
        if x_from_zero:
            ax.set_xlim(left=0)
        ax.xaxis.set_major_locator(MaxNLocator(nbins=3, steps=[1, 2, 5, 10]))


def styled_legend(fig_or_ax, methods, **kwargs):
    handles = legend_handles(
        methods,
        base=False,
        sft=False,
        marker=MARKER,
        marker_size=MARKER_SIZE,
        marker_edge="none",
        width_scale=WIDTH_SCALE,
        alpha=ALPHA,
    )
    legend = fig_or_ax.legend(
        handles=handles[:1] + [Line2D([], [], label=LABEL_STANDARD, color=paper.NEUTRAL, **STAR)] + handles[1:],
        handlelength=2.2,
        **kwargs,
    )
    style_legend(legend, METHODS, suffix=OURS_SUFFIX)
    for text, handle in zip(legend.get_texts(), legend.legend_handles):
        text.set_color(handle.get_color())
    return legend


ROWS_HEIGHT = 1.31
LEGEND_HEIGHT = 0.44
ROWS_MARGIN_LEFT = 0.14
ROWS_PAD_LEFT, ROWS_PAD_RIGHT, ROWS_PAD_TOP, ROWS_PAD_BOTTOM = 0.19, 0.12, 0.19, 0.36


def marker_radius(line):
    if line.get_marker() in (None, "None", ""):
        return 0
    marker = MarkerStyle(line.get_marker())
    extent = marker.get_path().transformed(marker.get_transform()).get_extents()
    return extent.y1 * line.get_markersize() + line.get_markeredgewidth() / 2


def fit_top(ax, ymin, height_pt):
    top, reach = ymin, 0
    left, right = ax.get_xlim()
    for line in ax.lines:
        ys = [y for x, y in zip(line.get_xdata(), line.get_ydata()) if y >= ymin and left <= x <= right]
        if not ys:
            continue
        radius = marker_radius(line)
        if max(ys) > top or (max(ys) == top and radius > reach):
            top, reach = max(ys), radius
    ax.set_ylim(top=(top * height_pt - reach * ymin) / (height_pt - reach))


RIGHT_ANCHORS = {
    to_hex(STYLES[m].color).upper() for m in ["gate_l1", "flexprefill", "minference_custom"]
} | {to_hex(paper.NEUTRAL).upper()}


def fit_right(ax, ymin, width_pt):
    ours = [
        line
        for line in ax.lines
        if line.get_marker() not in (None, "None", "")
        and to_hex(line.get_markerfacecolor()).upper() in RIGHT_ANCHORS
    ]
    right, reach = max(
        (x, marker_radius(line))
        for line in ours
        for x, y in zip(line.get_xdata(), line.get_ydata())
        if y >= ymin
    )
    left = ax.get_xlim()[0]
    ax.set_xlim(right=(right * width_pt - reach * left) / (width_pt - reach))


def fit_left(ax, ymin, width_pt):
    right = ax.get_xlim()[1]
    left, reach = right, 0
    for line in ax.lines:
        if line.get_marker() in (None, "None", ""):
            continue
        points = list(zip(line.get_xdata(), line.get_ydata()))
        radius = marker_radius(line)
        candidates = [(x, radius) for x, y in points if y >= ymin]
        candidates += [
            (x0 + (ymin - y0) * (x1 - x0) / (y1 - y0), 0)
            for (x0, y0), (x1, y1) in zip(points, points[1:])
            if (y0 - ymin) * (y1 - ymin) < 0
        ]
        for x, r in candidates:
            if x < left or (x == left and r > reach):
                left, reach = x, r
    ax.set_xlim(left=(left * width_pt - reach * right) / (width_pt - reach))


def render_rows(out_path, rows, limits=True):
    paper.apply()
    out_path = Path(out_path)
    columns = len(PANELS)
    height = LEGEND_HEIGHT + ROWS_HEIGHT * len(rows)
    fig = plt.figure(figsize=(WIDTH, height))
    cell_width = (WIDTH - ROWS_MARGIN_LEFT) / columns
    extra_all = []
    for row, (xlabel, load, extra_methods, log_x, ymins, x_from_zero) in enumerate(rows):
        extra_all += [m for m in extra_methods if m not in extra_all]
        for column, (title, ylabel, bench, metric) in enumerate(PANELS):
            ax = fig.add_axes(
                (
                    (ROWS_MARGIN_LEFT + column * cell_width + ROWS_PAD_LEFT) / WIDTH,
                    (LEGEND_HEIGHT + (len(rows) - 1 - row) * ROWS_HEIGHT + ROWS_PAD_BOTTOM) / height,
                    (cell_width - ROWS_PAD_LEFT - ROWS_PAD_RIGHT) / WIDTH,
                    (ROWS_HEIGHT - ROWS_PAD_TOP - ROWS_PAD_BOTTOM) / height,
                )
            )
            agg = load(f"{MODEL}/{bench}", metric)
            draw_panel(ax, agg, extra_methods, log_x, x_from_zero)
            ymin = ymins.get(
                title,
                SFT_FLOORS.get(title, SFT_FLOOR) * agg.loc[(SFT_FULL, FULL_K), "score"],
            )
            if limits:
                ax.set_ylim(bottom=ymin)
                width_pt = (cell_width - ROWS_PAD_LEFT - ROWS_PAD_RIGHT) * 72
                for _ in range(3):
                    fit_right(ax, ymin, width_pt)
                    fit_left(ax, ymin, width_pt)
                fit_top(ax, ymin, (ROWS_HEIGHT - ROWS_PAD_TOP - ROWS_PAD_BOTTOM) * 72)
            if limits and all(min(line.get_ydata(), default=ymin) >= ymin for line in ax.lines):
                box = TransformedBbox(Bbox([[0, -0.1], [1, 1.1]]), ax.transAxes)
                for line in ax.lines:
                    line.set_clip_box(box)
            if row == 0:
                ax.set_title(f"{ylabel} ↑", pad=TASK_PAD, color=TITLE_COLOR)
                for line, (text, weight) in enumerate(
                    [(f"({TASKS[column]})", "normal"), (title, "bold")], start=1
                ):
                    ax.annotate(
                        text,
                        (0.5, 1),
                        xycoords="axes fraction",
                        xytext=(0, TASK_PAD + paper.TITLE_SIZE * 1.3 * line),
                        textcoords="offset points",
                        ha="center",
                        va="baseline",
                        fontsize=paper.TITLE_SIZE,
                        color=TITLE_COLOR,
                        fontweight=weight,
                    )
            if column == columns // 2:
                ax.set_xlabel(xlabel, labelpad=XLABEL_PAD)
    for row in range(len(rows)):
        box = fig.axes[row * columns].get_position()
        fig.text(
            0,
            (box.y0 + box.y1) / 2,
            YLABEL_SHARED,
            rotation=90,
            ha="left",
            va="center",
            fontsize=paper.LABEL_SIZE,
        )
    styled_legend(
        fig,
        METHODS + extra_all,
        loc="lower center",
        bbox_to_anchor=(0.5, 0.0),
        ncol=5,
        labelspacing=0.2,
        columnspacing=1.2,
    )
    out_path.parent.mkdir(parents=True, exist_ok=True)
    paper.save_at_width(fig, out_path, WIDTH)


def render(out_path, xlabel, load, extra_methods):
    paper.apply()
    out_path = Path(out_path)
    fig = plt.figure(figsize=(WIDTH, HEIGHT))
    cell_width, cell_height = WIDTH / COLUMNS, HEIGHT / ROWS
    axes = [
        fig.add_axes(
            (
                (column * cell_width + PAD_LEFT) / WIDTH,
                ((ROWS - 1 - row) * cell_height + PAD_BOTTOM) / HEIGHT,
                (cell_width - PAD_LEFT - PAD_RIGHT) / WIDTH,
                (cell_height - PAD_TOP - PAD_BOTTOM) / HEIGHT,
            )
        )
        for row in range(ROWS)
        for column in range(COLUMNS)
    ]
    for index, (ax, (title, ylabel, bench, metric)) in enumerate(zip(axes, PANELS)):
        agg = load(f"{MODEL}/{bench}", metric)
        draw(
            ax,
            agg,
            METHODS,
            ours=OURS,
            base=False,
            sft=False,
            star=False,
            marker=MARKER,
            marker_size=MARKER_SIZE,
            marker_edge="none",
            width_scale=WIDTH_SCALE,
            alpha=ALPHA,
        )
        draw(
            ax,
            agg,
            extra_methods,
            base=False,
            sft=False,
            star=False,
            marker=MARKER,
            marker_size=MARKER_SIZE,
            marker_edge="none",
            width_scale=WIDTH_SCALE,
            append_full=False,
        )
        draw_sft_line(ax, agg)
        ax.set_xlim(left=0)
        ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 5, 10]))
        ax.set_title(title, pad=4, color=TITLE_COLOR, fontweight="bold")
        ax.set_ylabel(ylabel, labelpad=2)
        if index >= COLUMNS:
            ax.set_xlabel(xlabel, labelpad=1)

    legend_ax = axes[-1]
    legend_ax.axis("off")
    legend = legend_ax.legend(
        handles=legend_handles(
            METHODS + extra_methods,
            base=False,
            sft=False,
            marker=MARKER,
            marker_size=MARKER_SIZE,
            marker_edge="none",
            width_scale=WIDTH_SCALE,
            alpha=ALPHA,
        )
        + [sft_line_handle()],
        loc="center left",
        bbox_to_anchor=(-0.12, 0.5),
        labelspacing=0.2,
        handlelength=2.2,
    )
    style_legend(legend, METHODS, suffix=OURS_SUFFIX)
    for text, handle in zip(legend.get_texts(), legend.legend_handles):
        text.set_color(handle.get_color())
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path)


def load_ttft(bench, metric):
    return load(f"{bench}_combined_a100.csv", metric)


def load_peakmem(bench, metric):
    agg = load(f"{bench}_combined_peakmem.csv", metric, x="peak_mb", x_scale=1)
    return agg[agg["ttft"].notna()]


==> gen/results/ablations.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.lines import Line2D
from matplotlib.offsetbox import HPacker, TextArea, VPacker
from matplotlib.ticker import MaxNLocator
from roach import paper

from gen.main_figure import fit_left
from gen import RESULTS, STYLES, small_caps

MODEL = "Qwen3-1.7B"
OUT_SELECTION = "figures/results/ablation_selection.pdf"
OUT_BIODEX = "figures/results/ablation_biodex.pdf"
OUT_NOLORA = "figures/results/ablation_nolora.pdf"

OURS_NAME = "TokenGate"
OURS_SUFFIX = " @ Layer 1"
OURS_SELECTION = ("", "")
YLABEL = "F1-score"
XLABEL_KEPT = "Kept context tokens"
XLABEL_TTFT = "TTFT (ms)"
YMIN_BIODEX = 0.25
LABEL_FULL = "Full context"

WIKI = f"{MODEL}/wiki_n200"
WIKI_ABL = f"{MODEL}/wiki_n200_ablations"
WIKI_NOLORA = f"{MODEL}/wiki_n200_nolora_ablations"
BIODEX = f"{MODEL}/biodex_softmaxform_ablations/biodex_softmaxform_combined_a100.csv"

COLORS = {
    "gate_l1": paper.PRIMARY,
    "randomkgate": "#4B4FA6",
    "randomk_adapter": "#1F7A84",
    "fastkv_l1_post": STYLES["fastkv_l1_post"].color,
    "gate_samp": "#B4481E",
    "gate_notemp": "#2D7917",
    "gate_rawbias": "#913378",
    "gate_l0": "#B4481E",
    "gate_l2": "#2D7917",
    "gate_l1_nolora": paper.PRIMARY,
    "randomk_vanilla": "#1F7A84",
    "fastkv_l1_vanilla": STYLES["fastkv_l1_post"].color,
}

PANELS = [
    dict(
        title="2WikiMultihopQA",
        subtitle="(question answering)",
        xlabel=XLABEL_KEPT,
        source="wiki",
        ours=OURS_SELECTION,
        arms=[
            ("gate_l1", f"{WIKI}/*_gate_l1", None),
            ("randomkgate", f"{WIKI_ABL}/*_randomkgate", "TokenGate backbone\n+ Random-K Selection"),
            ("fastkv_l1_post", f"{WIKI}/*_fastkv_l1_post", "LoRA backbone\n+ FastKV Selection"),
            ("randomk_adapter", f"{WIKI_ABL}/*_randomk_adapter", "LoRA backbone\n+ Random-K Selection"),
        ],
    ),
    dict(
        title="2WikiMultihopQA",
        subtitle="(question answering)",
        xlabel=XLABEL_KEPT,
        source="wiki",
        ours=("No-LoRA + TopK Selection\n(", ")"),
        arms=[
            ("gate_l1_nolora", f"{WIKI_NOLORA}/*_gate_l1_nolora", None),
            ("randomk_vanilla", f"{WIKI_NOLORA}/*_randomk_vanilla", "No-LoRA + Random-K Selection"),
            ("fastkv_l1_vanilla", f"{WIKI_NOLORA}/*_fastkv_l1_vanilla", "No-LoRA + FastKV Selection"),
        ],
    ),
    dict(
        title="BioDEX",
        subtitle="(extraction)",
        xlabel=XLABEL_TTFT,
        source="biodex",
        ours=("", ""),
        arms=[
            ("gate_l1", None, None),
            ("gate_samp", None, "No full-context loss"),
            ("gate_notemp", None, "No temperature scaling"),
            ("gate_rawbias", None, "No head-wise scaling"),
        ],
    ),
    dict(
        title="BioDEX",
        subtitle="(extraction)",
        xlabel=XLABEL_TTFT,
        source="biodex",
        arms=[
            ("gate_l1", None, None),
            ("gate_l0", None, "TokenGate @ Layer 0"),
            ("gate_l2", None, "TokenGate @ Layer 2"),
        ],
    ),
]

WIDTH_SELECTION = 0.4 * paper.LINEWIDTH_IN
WIDTH_SIDE_BY_SIDE = 0.49 * paper.LINEWIDTH_IN
LEGEND_WIDTH_RIGHT = 1.2
WIDTH_BIODEX = 2 / 3 * paper.LINEWIDTH_IN
AXES_HEIGHT = 1.05
TOP = 0.36
BOTTOM = 0.33
LEGEND_HEIGHT = 0.5
PAD_LEFT, PAD_RIGHT = 0.48, 0.08
MARKERS = {
    "gate_l1": "D",
    "randomkgate": "o",
    "randomk_adapter": "^",
    "fastkv_l1_post": "s",
    "gate_samp": "o",
    "gate_notemp": "^",
    "gate_rawbias": "s",
    "gate_l0": "o",
    "gate_l2": "^",
    "gate_l1_nolora": "D",
    "randomk_vanilla": "^",
    "fastkv_l1_vanilla": "s",
}
MARKER_SIZE = 2.4
WIDTH_SCALE = 0.8
TITLE_PAD = 4
TITLE_COLOR = paper.AXIS_GREY


def latest(pattern):
    return sorted(RESULTS.glob(f"{pattern}/grouped_eval.csv"))[-1]


WIKI_FULL = {
    "gate_l1": (f"{WIKI}/*_gate_l1", "gate_l1_full"),
    "randomkgate": (f"{WIKI}/*_gate_l1", "gate_l1_full"),
    "randomk_adapter": (f"{WIKI}/*_fastkv_l1_post", "fastkv_l1_post_full"),
    "fastkv_l1_post": (f"{WIKI}/*_fastkv_l1_post", "fastkv_l1_post_full"),
    "gate_l1_nolora": (f"{WIKI_NOLORA}/*_gate_l1_nolora", "gate_l1_nolora_full"),
    "randomk_vanilla": (f"{WIKI_NOLORA}/*_randomk_vanilla", "no_compress"),
    "fastkv_l1_vanilla": (f"{WIKI_NOLORA}/*_fastkv_l1_vanilla", "fastkv_l1_vanilla_full"),
}


def wiki_rows(pattern, tag):
    df = pd.read_csv(latest(pattern))
    df = df[(df.get("oom", 0) != 1) & df["f1"].notna() & df["n_kept_tokens"].notna()]
    return df[df["baseline"] == tag]


def wiki_curve(tag, pattern):
    df = wiki_rows(pattern, tag)
    agg = df[df["K"] > 0].groupby("K").agg(y=("f1", "mean"), x=("n_kept_tokens", "mean")).sort_values("x")
    full = wiki_rows(*WIKI_FULL[tag])
    return pd.concat([agg, full.groupby("K").agg(y=("f1", "mean"), x=("n_kept_tokens", "mean"))])


def biodex_table():
    df = pd.read_csv(RESULTS / BIODEX, low_memory=False)
    df = df[df["oom"] != 1]
    agg = df.groupby(["baseline", "K"]).agg(y=("f1", "mean"), x=("prefill_s", "mean"))
    agg["x"] *= 1000
    return agg


def biodex_curve(agg, tag):
    arms = agg.loc[tag]
    arms = arms[arms.index > 0].sort_index()
    return pd.concat([arms, agg.loc[f"{tag}_full"]])


def line_kwargs(tag):
    ours = tag in ("gate_l1", "gate_l1_nolora")
    return dict(
        color=COLORS[tag],
        linewidth=WIDTH_SCALE * (1.0 if ours else 0.75),
        marker=MARKERS[tag],
        markersize=MARKER_SIZE * (1 if MARKERS[tag] == "D" else 1.2),
        markeredgecolor="none",
        zorder=4 if ours else 3,
    )


def ours_label(fig, prefix, suffix):
    textprops = dict(size=paper.LEGEND_SIZE, color=paper.PRIMARY, fontweight="bold")
    *lines, prefix = prefix.split("\n")
    label = HPacker(
        children=[
            TextArea(prefix, textprops=textprops),
            small_caps(OURS_NAME, paper.LEGEND_SIZE, color=paper.PRIMARY, fontweight="bold"),
            TextArea(suffix, textprops=textprops),
        ],
        align="baseline",
        pad=0,
        sep=0,
    )
    if lines:
        label = VPacker(children=[TextArea(line, textprops=textprops) for line in lines] + [label], align="left", pad=0, sep=0)
    label.set_figure(fig)
    return label


def render(out_path, panels, width, legend_right=0, axes_height=AXES_HEIGHT):
    legend_height = 0 if legend_right else LEGEND_HEIGHT
    height = TOP + axes_height + BOTTOM + legend_height
    fig = plt.figure(figsize=(width, height))
    cell = (width - legend_right) / len(panels)
    biodex = biodex_table()
    for column, panel in enumerate(panels):
        ax = fig.add_axes(
            (
                (column * cell + PAD_LEFT) / width,
                (legend_height + BOTTOM) / height,
                (cell - PAD_LEFT - PAD_RIGHT) / width,
                axes_height / height,
            )
        )
        handles = []
        for tag, pattern, label in panel["arms"]:
            curve = wiki_curve(tag, pattern) if panel["source"] == "wiki" else biodex_curve(biodex, tag)
            ax.plot(curve["x"], curve["y"], **line_kwargs(tag))
            handles.append(Line2D([], [], label=label or OURS_NAME, **line_kwargs(tag)))
        if panel["source"] == "wiki":
            full = wiki_rows(*WIKI_FULL["gate_l1"])["n_kept_tokens"].mean()
            ax.axvline(full, color=paper.NEUTRAL, linewidth=0.5, linestyle=(0, (3, 2)), zorder=1)
            ax.annotate(LABEL_FULL, (full, 0 if legend_right else 0.5), xycoords=("data", "axes fraction"),
                        xytext=(2, 0) if legend_right else (-2, 0), textcoords="offset points", rotation=90,
                        ha="left" if legend_right else "right", va="bottom" if legend_right else "center",
                        fontsize=paper.TICK_SIZE, color=paper.AXIS_GREY)
        if panel["source"] == "wiki":
            ax.set_xlim(left=0)
        else:
            ax.set_ylim(bottom=YMIN_BIODEX)
            fit_left(ax, YMIN_BIODEX, (cell - PAD_LEFT - PAD_RIGHT) * 72)
        ax.xaxis.set_major_locator(MaxNLocator(nbins=3 if legend_right else 4, steps=[1, 2, 5, 10]))
        ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 5, 10]))
        ax.set_xlabel(panel["xlabel"], labelpad=2)
        ax.set_ylabel(YLABEL)
        for line, (text, weight) in enumerate([(panel["subtitle"], "normal"), (panel["title"], "bold")], start=1):
            ax.annotate(
                text,
                (0.5, 1),
                xycoords="axes fraction",
                xytext=(0, TITLE_PAD + paper.TITLE_SIZE * 1.3 * (line - 1)),
                textcoords="offset points",
                ha="center",
                va="baseline",
                fontsize=paper.TITLE_SIZE,
                color=TITLE_COLOR,
                fontweight=weight,
            )
        legend = fig.legend(
            handles=handles,
            **(dict(loc="center left", bbox_to_anchor=((width - legend_right) / width, (BOTTOM + axes_height / 2) / height))
               if legend_right else
               dict(loc="upper left", bbox_to_anchor=((column * cell + PAD_LEFT - 0.1) / width, LEGEND_HEIGHT / height))),
            labelspacing=0.4 if legend_right else 0.15,
            handlelength=1.2 if legend_right else 1.8,
            handletextpad=0.5,
            borderaxespad=0,
            borderpad=0,
        )
        for text, handle in zip(legend.get_texts(), legend.legend_handles):
            text.set_color(handle.get_color())
        row = legend._legend_handle_box.get_children()[0].get_children()[0]
        row.align = "center"
        row._children = [row.get_children()[0], ours_label(fig, *panel.get("ours", ("", OURS_SUFFIX)))]
    Path(out_path).parent.mkdir(parents=True, exist_ok=True)
    paper.save_at_width(fig, out_path, width)


paper.apply()
render(OUT_SELECTION, PANELS[:1], WIDTH_SIDE_BY_SIDE, LEGEND_WIDTH_RIGHT, 0.75 * (TOP + AXES_HEIGHT + BOTTOM) - TOP - BOTTOM)
render(OUT_NOLORA, PANELS[1:2], WIDTH_SELECTION)
render(OUT_BIODEX, PANELS[2:], WIDTH_BIODEX)


==> gen/results/context_scaling.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from roach import paper

import gen

paper.apply()

PANELS = [
    ("NIAH 16k", "niah_n200/niah"),
    ("NIAH 32k", "niah32k_n200/niah32k"),
    ("NIAH 64k", "niah64k_n200/niah64k"),
    ("NIAH 128k", "niah128k_n200/niah128k"),
]
YLABEL = "Accuracy"
METHODS = [
    "gate_l1",
    "gate_l2",
    "fastkv_l1_post",
    "fastkv_3_post",
    "fastkv_11_post",
    "fastkv_sft_post",
    "sliminfer_custom",
    "gemfilter",
    "dash_custom",
    "flexprefill",
    "minference_custom",
]
LEGEND_COLUMNS = 5

MODEL = "Qwen3-1.7B"
OUT_PATH = Path("figures/results/context_scaling.pdf")
WIDTH = paper.LINEWIDTH_IN
HEIGHT = 2.15

fig, axes = plt.subplots(1, 4, figsize=(WIDTH, HEIGHT), sharey=True)
for ax, (title, bench) in zip(axes, PANELS):
    agg = gen.load(f"{MODEL}/{bench}_combined_a100.csv", "accuracy")
    gen.draw(ax, agg, METHODS)
    gen.log_ttft_axis(ax)
    ax.set_title(title)
    ax.set_xlabel(gen.XLABEL)
axes[0].set_ylabel(YLABEL)

fig.tight_layout(pad=0.3, w_pad=0.8, rect=(0, 0.27, 1, 1))
legend = fig.legend(
    handles=gen.legend_handles(METHODS),
    loc="lower center",
    ncol=LEGEND_COLUMNS,
    columnspacing=1.2,
    labelspacing=0.2,
    handlelength=2.2,
)
gen.style_legend(legend, METHODS)
OUT_PATH.parent.mkdir(parents=True, exist_ok=True)
paper.save_at_width(fig, OUT_PATH, WIDTH)


==> gen/results/context_scaling_table.py <==
import pandas as pd
from roach import paper

import gen
from gen import FULL_K, RESULTS, SFT_FULL, TABLE_PREAMBLE, curve, ttft_at_score

PANELS = [
    ("niah_n200/niah", "niah"),
    ("niah32k_n200/niah32k", "niah32k"),
    ("niah64k_n200/niah64k", "niah64k"),
    ("niah128k_n200/niah128k", "niah128k"),
]
OURS = "gate_l1"
FULL_PEAK = ("no_compress", -1)
FULL_TTFT = ("no_compress", -1)
HEADER = ["", "NIAH 16k", "NIAH 32k", "NIAH 64k", "NIAH 128k"]
ROW_TTFT = "TTFT speedup"
ROW_PEAK = "Peak memory reduction"
MODEL = "Qwen3-1.7B"
PEAK_DIR = RESULTS / MODEL / "niah_peak_memory"
OUT_PATH = "tables/context_scaling.tex"


def peaks(bench):
    grid = pd.read_csv(PEAK_DIR / f"{bench}.csv")
    return grid.groupby(["lane", "K"])["peak_bytes"].mean() / 2**20


def ratio(value, digits=1):
    return rf"${value:.{digits}f}\times$"


ttft_cells, peak_cells = [ROW_TTFT], [ROW_PEAK]
for bench, grid_bench in PANELS:
    agg = gen.load(f"{MODEL}/{bench}_combined_a100.csv", "accuracy")
    full = agg.loc[(SFT_FULL, FULL_K)]
    arms = curve(agg, OURS)
    ttft_cells.append(ratio(agg.loc[FULL_TTFT, "ttft"] / ttft_at_score(arms, full["score"])))
    peak = peaks(grid_bench)
    arms = arms.assign(ttft=[peak[(OURS, FULL_K if k < 0 else k)] for k in arms.index])
    peak_cells.append(ratio(peak[FULL_PEAK] / ttft_at_score(arms, full["score"]), 2))
rows = [" & ".join(ttft_cells), " & ".join(peak_cells)]
body = paper.align_tex(" \\\\\n".join(rows) + r" \\")
tex = "\n".join([
    r"\small",
    r"\begin{tabular}{l rrrr}",
    r"\toprule",
    " & ".join(HEADER) + r" \\",
    r"\midrule",
    body,
    r"\bottomrule",
    r"\end{tabular}",
]) + "\n"
paper.save_table(tex, OUT_PATH, preamble=TABLE_PREAMBLE)


==> gen/results/hybrid.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.colors import to_hex
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator
from roach import paper

import gen
from gen import FULL_K, SFT_FULL, Style
from gen.main_figure import MARKER, MARKER_SIZE, STAR, TASK_PAD, TITLE_COLOR, WIDTH_SCALE, XLABEL_PAD

paper.apply()

TITLE = "NIAH 32k"
YLABEL = "Accuracy"
XLABEL = "TTFT (ms)"
LABEL_STANDARD = "Standard prefill"
LABEL_FASTKV = "FastKV"
OURS_SHADES = paper.shades(paper.OURS)
FASTKV_DEFAULT = "#5B87C8"
SERIES = {
    "gate_l1": ("L1", " (GatedDeltaNet)", Style(OURS_SHADES["pale"], MARKER)),
    "gate_l2": ("L2", " (GatedDeltaNet)", Style(OURS_SHADES["light"], MARKER)),
    "gate_l3": ("L3", " (Attention)", Style(OURS_SHADES["base"], MARKER)),
    "fastkv_3_post": ("L3", "", Style(to_hex(plt.get_cmap("Blues")(0.3)), MARKER)),
    "fastkv_7_post": ("L7", "", Style(to_hex(plt.get_cmap("Blues")(0.45)), MARKER)),
    "fastkv_11_post": ("L11 (default)", "", Style(FASTKV_DEFAULT, MARKER)),
}
METHODS = list(SERIES)

CSV = "Qwen3.5-2B/niah35_32k_n200/niah35_32k_combined_a100.csv"
OUT_PATH = Path("figures/results/hybrid.pdf")
WIDTH = 0.49 * paper.LINEWIDTH_IN
HEIGHT = 0.75 * 1.6
LEGEND_WIDTH = 1.25
PAD_LEFT, PAD_RIGHT, PAD_TOP, PAD_BOTTOM = 0.42, 0.1, 0.2, 0.36

for method, (label, _, style) in SERIES.items():
    gen.LABELS[method] = label
    gen.STYLES[method] = style

fig = plt.figure(figsize=(WIDTH, HEIGHT))
ax = fig.add_axes(
    (
        PAD_LEFT / WIDTH,
        PAD_BOTTOM / HEIGHT,
        (WIDTH - LEGEND_WIDTH - PAD_LEFT - PAD_RIGHT) / WIDTH,
        (HEIGHT - PAD_TOP - PAD_BOTTOM) / HEIGHT,
    )
)
agg = gen.load(CSV, "accuracy")
gen.draw(
    ax,
    agg,
    METHODS,
    base=False,
    sft=False,
    star=False,
    marker=MARKER,
    marker_size=MARKER_SIZE,
    marker_edge="none",
    width_scale=WIDTH_SCALE,
)
sft = agg.loc[(SFT_FULL, FULL_K)]
ax.plot(sft["ttft"], sft["score"], **STAR, zorder=10)
ax.set_xlim(left=0)
ax.set_ylim(bottom=0)
ax.xaxis.set_major_locator(MaxNLocator(nbins=3, steps=[1, 2, 5, 10]))
ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 5, 10]))
ax.set_xlabel(XLABEL, labelpad=XLABEL_PAD)
ax.set_ylabel(YLABEL)
ax.set_title(TITLE, pad=TASK_PAD, color=TITLE_COLOR, fontweight="bold")
handles = gen.legend_handles(
    METHODS,
    base=False,
    sft=False,
    marker=MARKER,
    marker_size=MARKER_SIZE,
    marker_edge="none",
    width_scale=WIDTH_SCALE,
)
header = dict(linestyle="none", marker="none")
rows = ["gate", *METHODS[:3], LABEL_FASTKV, *METHODS[3:]]
handles = [
    Line2D([], [], label=gen.LABELS["gate"], color=paper.OURS, **header),
    *handles[:3],
    Line2D([], [], label=LABEL_FASTKV, color=FASTKV_DEFAULT, **header),
    *handles[3:],
    Line2D([], [], label=LABEL_STANDARD, color=paper.NEUTRAL, **STAR),
]
legend = fig.legend(
    handles=handles,
    loc="center left",
    bbox_to_anchor=((WIDTH - LEGEND_WIDTH) / WIDTH, (PAD_BOTTOM + (HEIGHT - PAD_TOP - PAD_BOTTOM) / 2) / HEIGHT),
    ncol=1,
    labelspacing=0.2,
    columnspacing=1.2,
    handlelength=1.6,
    handletextpad=0.5,
)
for text, handle in zip(legend.get_texts(), legend.legend_handles):
    text.set_color(handle.get_color())
legend.get_texts()[4].set_fontweight("bold")
gen.style_legend(legend, rows, suffix={m: note for m, (_, note, _) in SERIES.items()})
legend_rows = [row for column in legend._legend_handle_box.get_children() for row in column.get_children()]
for index in (0, 4):
    legend_rows[index]._children = legend_rows[index]._children[1:]
OUT_PATH.parent.mkdir(parents=True, exist_ok=True)
paper.save_at_width(fig, OUT_PATH, WIDTH)


==> gen/results/hybrid_biodex.py <==
from pathlib import Path

import pandas as pd

import matplotlib.pyplot as plt
from matplotlib.colors import to_hex
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator
from roach import paper

import gen
from gen import FULL_K, SFT_FULL, Style
from gen.main_figure import MARKER, MARKER_SIZE, STAR, TASK_PAD, TITLE_COLOR, WIDTH_SCALE, XLABEL_PAD

paper.apply()

TITLE = "BioDEX"
YLABEL = "F1-score"
XLABEL = "TTFT (ms)"
LABEL_STANDARD = "Standard prefill"
LABEL_FASTKV = "FastKV"
OURS_SHADES = paper.shades(paper.OURS)
FASTKV_DEFAULT = "#5B87C8"
SERIES = {
    "gate_l2": ("L2", " (GatedDeltaNet)", Style(OURS_SHADES["light"], MARKER)),
    "gate_l3": ("L3", " (Attention)", Style(OURS_SHADES["base"], MARKER)),
    "fastkv_3_post": ("L3", "", Style(to_hex(plt.get_cmap("Blues")(0.45)), MARKER)),
    "fastkv_11_post": ("L11 (default)", "", Style(FASTKV_DEFAULT, MARKER)),
}
METHODS = list(SERIES)
N_GATE = sum(m.startswith("gate") for m in METHODS)

CSV = "Qwen3.5-2B/biodex35_n500/biodex35_combined_a100.csv"
# Timing glitches: the only rows whose prefill exceeds 3x that sample's own median
# across the lane's budgets (and 0.3 s); each prefills in ~55 ms at every other budget.
TIMING_GLITCHES = [("gate_l2", 128, 30), ("fastkv_3_post", 1024, 20), ("fastkv_11_post", 1024, 304)]
OUT_PATH = Path("figures/results/hybrid_biodex.pdf")
WIDTH = 0.49 * paper.LINEWIDTH_IN
HEIGHT = 1.6
LEGEND_WIDTH = 1.25
PAD_LEFT, PAD_RIGHT, PAD_TOP, PAD_BOTTOM = 0.42, 0.1, 0.2, 0.36

for method, (label, _, style) in SERIES.items():
    gen.LABELS[method] = label
    gen.STYLES[method] = style

fig = plt.figure(figsize=(WIDTH, HEIGHT))
ax = fig.add_axes(
    (
        PAD_LEFT / WIDTH,
        PAD_BOTTOM / HEIGHT,
        (WIDTH - LEGEND_WIDTH - PAD_LEFT - PAD_RIGHT) / WIDTH,
        (HEIGHT - PAD_TOP - PAD_BOTTOM) / HEIGHT,
    )
)
df = pd.read_csv(gen.RESULTS / CSV, low_memory=False)
for baseline, k, sample in TIMING_GLITCHES:
    df = df[~((df["baseline"] == baseline) & (df["K"] == k) & (df["sample_idx"] == sample))]
df = pd.concat([df, gen.standard_rows(df)])
df = df[df["oom"] == 0]
agg = df.groupby(["baseline", "K"]).agg(score=("f1", "mean"), ttft=("prefill_s", "mean"))
agg["ttft"] *= 1000
full_score = agg.loc[("fastkv_3_post_full", FULL_K), "score"]
for method in ("fastkv_3_post", "fastkv_11_post"):
    agg.loc[(f"{method}_full", FULL_K), "score"] = full_score
agg.loc[(SFT_FULL, FULL_K), "score"] = full_score
gen.draw(
    ax,
    agg,
    METHODS,
    base=False,
    sft=False,
    star=False,
    marker=MARKER,
    marker_size=MARKER_SIZE,
    marker_edge="none",
    width_scale=WIDTH_SCALE,
)
sft = agg.loc[(SFT_FULL, FULL_K)]
ax.plot(sft["ttft"], sft["score"], **STAR, zorder=10)
Y_BOTTOM = 0.30
y_top = max(max(gen.curve(agg, m)["score"].max() for m in METHODS), sft["score"])
ax.set_ylim(Y_BOTTOM, y_top + 0.004)
ax.xaxis.set_major_locator(MaxNLocator(nbins=3, steps=[1, 2, 5, 10]))
ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 5, 10]))
ax.set_xlabel(XLABEL, labelpad=XLABEL_PAD)
ax.set_ylabel(YLABEL)
ax.set_title(TITLE, pad=TASK_PAD, color=TITLE_COLOR, fontweight="bold")
handles = gen.legend_handles(
    METHODS,
    base=False,
    sft=False,
    marker=MARKER,
    marker_size=MARKER_SIZE,
    marker_edge="none",
    width_scale=WIDTH_SCALE,
)
header = dict(linestyle="none", marker="none")
rows = [LABEL_STANDARD, "gate", *METHODS[:N_GATE], LABEL_FASTKV, *METHODS[N_GATE:]]
handles = [
    Line2D([], [], label=LABEL_STANDARD, color=paper.NEUTRAL, **STAR),
    Line2D([], [], label=gen.LABELS["gate"], color=paper.OURS, **header),
    *handles[:N_GATE],
    Line2D([], [], label=LABEL_FASTKV, color=FASTKV_DEFAULT, **header),
    *handles[N_GATE:],
]
legend = fig.legend(
    handles=handles,
    loc="center left",
    bbox_to_anchor=((WIDTH - LEGEND_WIDTH) / WIDTH, (PAD_BOTTOM + (HEIGHT - PAD_TOP - PAD_BOTTOM) / 2) / HEIGHT),
    ncol=1,
    labelspacing=0.2,
    columnspacing=1.2,
    handlelength=1.6,
    handletextpad=0.5,
)
for text, handle in zip(legend.get_texts(), legend.legend_handles):
    text.set_color(handle.get_color())
legend.get_texts()[N_GATE + 2].set_fontweight("bold")
gen.style_legend(legend, rows, suffix={m: note for m, (_, note, _) in SERIES.items()})
legend_rows = [row for column in legend._legend_handle_box.get_children() for row in column.get_children()]
for index in (1, N_GATE + 2):
    legend_rows[index]._children = legend_rows[index]._children[1:]
OUT_PATH.parent.mkdir(parents=True, exist_ok=True)
paper.save_at_width(fig, OUT_PATH, WIDTH)


==> gen/results/main_results.py <==
from gen import main_figure

XLABEL_TTFT = "Time to first token (ms)"
XLABEL_PEAKMEM = "Peak prefill memory (MB/request)"
EXTRA_METHODS_TTFT = []
EXTRA_METHODS_PEAKMEM = ["flexprefill", "minference_custom"]
YMIN = {"NIAH 16k": 0}
OUT_PATH = "figures/results/main_results.pdf"


main_figure.render_rows(
    OUT_PATH,
    [
        (XLABEL_TTFT, main_figure.load_ttft, EXTRA_METHODS_TTFT, False, YMIN, True),
        (XLABEL_PEAKMEM, main_figure.load_peakmem, EXTRA_METHODS_PEAKMEM, False, YMIN, False),
    ],
)


==> gen/results/main_results_full.py <==
from gen import main_figure

XLABEL_TTFT = "Time to first token (TTFT) (ms, batch size 1, 1xA100 GPU)"
XLABEL_PEAKMEM = "Peak prefill memory (MB, batch size 1, 1xA100 GPU)"
EXTRA_METHODS = ["flexprefill", "minference_custom"]
OUT_PATH = "figures/results/main_results_full.pdf"


main_figure.render_rows(
    OUT_PATH,
    [
        (XLABEL_TTFT, main_figure.load_ttft, EXTRA_METHODS, False, {}, False),
        (XLABEL_PEAKMEM, main_figure.load_peakmem, EXTRA_METHODS, False, {}, False),
    ],
    limits=False,
)


==> gen/results/main_results_kvmem.py <==
import gen
from gen import main_figure

XLABEL = gen.XLABEL_KV
EXTRA_METHODS = ["flexprefill"]
OUT_PATH = "figures/results/main_results_kvmem.pdf"


def load(bench, metric):
    return gen.load(
        f"{bench}_combined_kvmem.csv",
        metric,
        x="decode_state_mb",
        x_scale=1,
    )


main_figure.render(OUT_PATH, XLABEL, load, EXTRA_METHODS)


==> gen/results/main_results_tokengate_only.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from roach import paper

import gen

paper.apply()
COLORS = {"gate_l1": "#1F77B4", "gate_l2": "#E66100", "gate_l1_swa": "#2CA02C", "gate_l2_swa": "#9467BD"}
for m, c in COLORS.items():
    s = gen.STYLES[m]
    gen.STYLES[m] = gen.Style(c, s.marker, s.hollow, s.dashed)
PANELS = [
    ("RepoBench-P", "Edit similarity", "repobench_n500/repobench", "f1"),
    ("2WikiMultihopQA", "F1", "wiki_n200/wiki", "f1"),
    ("MultiNews", "ROUGE-L", "multinews_n200/multinews", "f1"),
    ("BioDEX", "F1", "biodex_n500/biodex", "f1"),
    ("NIAH 16k", "Accuracy", "niah_n200/niah", "accuracy"),
]
METHODS = list(COLORS)
fig, axes = plt.subplots(2, 3, figsize=(5.5, 3.55))
axes = axes.ravel()
for ax, (title, ylabel, bench, metric) in zip(axes, PANELS):
    agg = gen.load(f"Qwen3-1.7B/{bench}_combined_a100.csv", metric)
    gen.draw(ax, agg, METHODS)
    gen.log_ttft_axis(ax)
    ax.set_title(title); ax.set_ylabel(ylabel); ax.set_xlabel(gen.XLABEL)
axes[-1].axis("off")
leg = axes[-1].legend(handles=gen.legend_handles(METHODS), loc="center left", bbox_to_anchor=(-0.12, 0.5), labelspacing=0.3, handlelength=2.2)
fig.tight_layout(pad=0.3, w_pad=0.8, h_pad=0.8)
paper.save_at_width(fig, Path("figures/results/main_results_tokengate_only.pdf"), 5.5)


==> gen/results/train_time_table.py <==
import json
from pathlib import Path

from roach import paper

from gen import TABLE_PREAMBLE

TABLE = Path.home() / "scratch/recursive-kvs/retime_train/sched-260918/table.json"
DATASETS = [
    ("RepoBench-P", "Repo"),
    ("2WikiMultihopQA", "2Wiki"),
    ("MultiNews", "MNews"),
    ("BioDEX", "BioDEX"),
    ("NIAH", "NIAH"),
]
OURS = "l1"
SFT = "sft"
MEAN = "Mean"
GROUPS = ["Full train time", "Per-step time"]
HEADER = ["Dataset", "SFT", "Ours", r"Ratio $\downarrow$", "SFT", "Ours", r"Ratio $\downarrow$"]
OUT_PATH = "tables/train_time.tex"


def per_step(entry):
    s = entry["s_per_step"]
    return sum(s) / len(s)


def hours(entry):
    return per_step(entry) * entry["step"] / 3600


def ratio(value):
    return rf"${value:.1f}\times$"


def row(name, h_sft, h_ours, h_ratio, s_sft, s_ours, s_ratio):
    return " & ".join(
        [name, f"{h_sft:.1f}h", f"{h_ours:.1f}h", ratio(h_ratio), f"{s_sft:.2f}s", f"{s_ours:.2f}s", ratio(s_ratio)]
    )


table = json.loads(TABLE.read_text())["table"]
stats = []
for key, _ in DATASETS:
    ours, sft = table[f"{key}/{OURS}"], table[f"{key}/{SFT}"]
    h_ours, h_sft = hours(ours), hours(sft)
    p_ours, p_sft = per_step(ours), per_step(sft)
    stats.append((h_sft, h_ours, h_ours / h_sft, p_sft, p_ours, p_ours / p_sft))
mean = [sum(col) / len(col) for col in zip(*stats)]
rows = [row(label, *s) for (_, label), s in zip(DATASETS, stats)]
lines = paper.align_tex(" \\\\\n".join(rows + [row(MEAN, *mean)]) + r" \\").splitlines()
tex = "\n".join([
    r"\small",
    r"\setlength{\tabcolsep}{3pt}",
    r"\begin{tabular}{@{}l rrr rrr@{}}",
    r"\toprule",
    " & ".join(["", *(rf"\multicolumn{{3}}{{c}}{{{g}}}" for g in GROUPS)]) + r" \\",
    r"\cmidrule(lr){2-4} \cmidrule(l){5-7}",
    " & ".join(HEADER) + r" \\",
    r"\midrule",
    *lines[:-1],
    r"\midrule",
    lines[-1],
    r"\bottomrule",
    r"\end{tabular}",
]) + "\n"
paper.save_table(tex, OUT_PATH, width_in=0.49 * paper.LINEWIDTH_IN, preamble=TABLE_PREAMBLE)


==> gen/viz.py <==
import re
import json
from pathlib import Path

from roach import paper

import gen.appendix.selection as sel
from gen.main_figure import PANELS, TASKS

OUT = Path("figures")
BENCHES = ["wiki", "multinews"]
DROP_ANSWER_TERMS = {"biodex": [", Weight decreased"]}
PINNED_START = {"repobench": 4652}
FILES = {"biodex": "biodex_row6", "wiki": "wiki_row3", "repobench": "repobench_row5", "multinews": "multinews_row0"}
TITLES = sel.TITLES
TASK_OF = {title: task for (title, *_), task in zip(PANELS, TASKS)}
NAME = "TokenGate"
ANSWER_LABELS = [NAME, "Full context"]
TOKS = "({n} tokens)"
SMALL_CAPS_SCALE = 0.8
CONTEXT_LABELS = {
    "repobench": "Repository files:",
    "wiki": "",
    "multinews": "",
    "biodex": "Case report:",
}
QUESTIONS = {
    "repobench": "Output the next line of code.",
    "wiki": "Where was the director of Sweepstakes born?",
    "multinews": "Summarize these news articles.",
    "biodex": "What adverse drug reactions did the patient experience?",
}

W = 1584
H = W * 2 // 5
PAD = 8
CARD_PAD = 16
SECTION_LABELS = ["Request", "Documents", "Response"]
SECTION_GAP = 26
ROW_GAP = 6
LINE_HEIGHT = 1.5
LABEL_GAP = ROW_GAP + (LINE_HEIGHT - 1) * sel.FS["TICK"] / 2
INDENT = 16
GAP_X = 56
GAP_Y = 40
PW = (W - GAP_X) // 2
PH = H
EXCERPT_CHARS = 900
VISIBLE_CHARS = 150
LEAD_CHARS = 30
STOPWORDS = {"the", "and", "for", "was", "with", "that", "this", "from", "his", "her"}
FS = sel.FS
C = sel.C


def small_caps(s):
    return "".join(c if c.isupper() else f"<span style='font-size:{SMALL_CAPS_SCALE}em'>{c.upper()}</span>" for c in s)


def relevant(tok, answer):
    core = re.sub(r"[^a-z0-9]", "", tok.lower())
    return (len(core) >= 3 or core.isdigit() and core != "") and core not in STOPWORDS and core in answer


def short(n):
    if n < 1000:
        return str(n)
    return f"{round(n / 1000)}K"


def window(d):
    toks, a_s, a_e = d["tokens"], d["article_start"], d["article_end"]
    if d["bench"] in PINNED_START:
        lo = a_s + PINNED_START[d["bench"]]
        hi, chars = lo, 0
        while hi < a_e and chars < EXCERPT_CHARS:
            chars += len(toks[hi])
            hi += 1
        return lo, hi
    answer = re.sub(r"[^a-z0-9]", " ", (d["answer_k"] + " " + d["answer_full"]).lower())
    answer = " ".join(w for w in answer.split())
    score = [0] * (a_e - a_s)
    for i in d["kept"]:
        score[i] = relevant(toks[a_s + i], answer)
    best, lo, chars, total = (-1, 0), 0, 0, 0
    for hi in range(a_e - a_s):
        chars += len(toks[a_s + hi])
        total += score[hi]
        while chars > VISIBLE_CHARS:
            chars -= len(toks[a_s + lo])
            total -= score[lo]
            lo += 1
        if total > best[0]:
            best = (total, lo)
    lo = next(i for i in range(best[1], len(score)) if score[i]) if best[0] > 0 else best[1]
    chars = 0
    while lo > 0 and chars < LEAD_CHARS:
        lo -= 1
        chars += len(toks[a_s + lo])
    while lo > 0 and "NEWLINE_CHAR" not in "".join(toks[a_s + lo:a_s + lo + 6]) and "NEWLINE_CHAR" in "".join(toks[a_s + lo - 5:a_s + lo + 6]):
        lo += 1
    hi, chars = lo, 0
    while a_s + hi < a_e and chars < EXCERPT_CHARS:
        chars += len(toks[a_s + hi])
        hi += 1
    return a_s + lo, a_s + hi


def excerpt_html(d, lo, hi):
    colors = sel.kept_colors(d)
    text = "".join(d["tokens"][lo:hi])
    marks = [colors.get(i) for i in range(lo, hi) for _ in d["tokens"][i]]
    chars, cols, pos = [], [], 0
    for m in sel.UNSHOWN.finditer(text):
        chars += text[pos:m.start()]
        cols += marks[pos:m.start()]
        chars.append("\n")
        cols.append(next((c for c in marks[m.start():m.end()] if c), None))
        pos = m.end()
    chars += text[pos:]
    cols += marks[pos:]
    out = [] if lo == d["article_start"] else ["<span class='pr'>… </span>"]
    run, col = "", None
    for c, f in [*zip(chars, cols), ("", "end")]:
        if f != col and run:
            out.append(f"<span class='k' style='background:{col}'>{sel.flow(run)}</span>" if col else f"<span class='pr'>{sel.flow(run)}</span>")
            run = ""
        run += c
        col = f
    if hi < d["article_end"]:
        out.append("<span class='pr'> …</span>")
    return "".join(out)


def panel(d):
    lo, hi = window(d)
    n_ctx = d["article_end"] - d["article_start"]
    counts = [TOKS.format(n=short(n)) for n in [len(d["kept"]), n_ctx]]
    rows = "".join(
        f"<div class='row{' ours' if l == NAME else ''}'><span class='al'><b>{small_caps(l) if l == NAME else l}</b> {c}</span> {sel.flow(sel.clean(a).strip())}</div>"
        for l, c, a in zip(ANSWER_LABELS, counts, [d["answer_k"], d["answer_full"]])
    )
    return f"""<div class='p'>
<div class='hd'><b class='t'>{TASK_OF[TITLES[d['bench']]].capitalize()}</b> <span class='tk'>(<b>{TITLES[d['bench']]}</b> dataset)</span></div>
<div class='card'><div class='sec'><span class='lb'>{SECTION_LABELS[0]}</span><div class='q'>{sel.esc((QUESTIONS[d['bench']] + ' ' + CONTEXT_LABELS[d['bench']]).strip())}</div></div>
<div class='sec docs'><span class='lb'>{SECTION_LABELS[1]}</span><div class='box'><div class='in'>{excerpt_html(d, lo, hi)}</div></div></div>
<div class='sec'><span class='lb'>{SECTION_LABELS[2]}</span><div class='ans'>{rows}</div></div></div>
</div>"""


def page():
    ds = [json.loads((sel.DATA / f"{FILES.get(b, b)}.json").read_text()) for b in BENCHES]
    for d in ds:
        for term in DROP_ANSWER_TERMS.get(d["bench"], []):
            d["answer_full"] = d["answer_full"].replace(term, "")
    return f"""<!doctype html><html><head><meta charset='utf-8'>{sel.cjk_link(ds)}<style>
html,body{{margin:0;width:{W}px;height:{H}px;background:{C['white']};font-family:'Inter','Noto Sans SC';color:{C['black']};}}
#root{{display:grid;grid-template-columns:{PW}px {PW}px;grid-template-rows:{PH}px;column-gap:{GAP_X}px;row-gap:{GAP_Y}px;}}
.p{{display:flex;flex-direction:column;min-height:0;}}
.hd{{font-size:{FS['LABEL']}px;}}
.t{{font-size:{FS['LABEL']}px;}}
.tk{{color:{C['axis']};}}
.box{{min-height:0;box-sizing:border-box;overflow:hidden;font-size:{FS['TICK']}px;line-height:1.5;overflow-wrap:anywhere;}}
.in{{overflow:hidden;word-break:break-all;line-break:anywhere;clip-path:inset(0);display:-webkit-box;-webkit-box-orient:vertical;}}
.q{{font-size:{FS['TICK']}px;color:{C['axis']};white-space:nowrap;}}
.card{{flex:1;display:flex;flex-direction:column;border:2px solid {C['neutral']['pale']};border-radius:8px;padding:{CARD_PAD}px;}}
.docs{{flex:1;}}
.sec{{display:flex;flex-direction:column;min-height:0;}}
.sec > :last-child{{min-width:0;margin-left:{INDENT}px;}}
.lb{{font-size:{FS['TICK']}px;color:{C['axis']};line-height:1;margin-bottom:{LABEL_GAP}px;text-transform:uppercase;letter-spacing:0.08em;font-weight:600;}}
.k{{background:{C['primary']['pale']};color:{C['black']};border-radius:3px;}}
.pr{{color:{C['axis']};}}
.nl{{color:{C['neutral']['light']};}}
.k .nl{{color:{C['black']};}}
.ans{{display:flex;flex-direction:column;gap:{ROW_GAP}px;font-size:{FS['TICK']}px;line-height:1.5;}}
.al{{display:inline-block;text-indent:0;color:{C['black']};white-space:nowrap;margin-right:0.5em;}}
.ours .al{{color:{C['primary']['base']};}}
.row{{color:{C['axis']};word-break:break-all;line-break:anywhere;display:-webkit-box;-webkit-line-clamp:2;-webkit-box-orient:vertical;overflow:hidden;overflow-wrap:anywhere;}}
</style></head><body><div id='root'>{''.join(panel(d) for d in ds)}</div><script>
function layout() {{
  const ans = [...document.querySelectorAll('.ans')];
  ans.forEach(e => {{
    e.style.height = '';
    const al = [...e.querySelectorAll('.al')];
    al.forEach(a => a.style.minWidth = '');
    const w = Math.max(...al.map(a => a.getBoundingClientRect().width));
    al.forEach(a => a.style.minWidth = w + 'px');
  }});
  document.querySelectorAll('.in').forEach(e => {{ e.style.height = ''; e.style.webkitLineClamp = ''; }});
  const panels = [...document.querySelectorAll('.in')].map(e => {{
    const p = e.closest('.p');
    const gaps = [p.querySelector('.hd'), p.querySelector('.q').parentElement, p.querySelector('.ans').parentElement];
    const setGap = v => {{
      gaps[0].style.marginBottom = v + 'px';
      gaps[1].style.marginBottom = v + 'px';
      gaps[2].style.marginTop = v + 'px';
    }};
    setGap({SECTION_GAP});
    e.style.height = '0px';
    const card = p.querySelector('.card');
    card.style.flex = 'none';
    const rest = card.getBoundingClientRect().bottom - p.getBoundingClientRect().top;
    card.style.flex = '';
    return {{ e, setGap, rest, lh: parseFloat(getComputedStyle(e).lineHeight) }};
  }});
  const lh = panels[0].lh;
  const gap = {SECTION_GAP} + Math.min(...panels.map(x => ({H} - x.rest) % lh)) / 3;
  panels.forEach(x => {{
    x.setGap(gap);
    const n = Math.floor(({H} - x.rest - 3 * (gap - {SECTION_GAP})) / lh);
    x.e.style.webkitLineClamp = n;
    x.e.style.height = n * lh + 'px';
  }});
}}
document.fonts.addEventListener('loadingdone', layout);
document.fonts.ready.then(layout);
</script></body></html>"""


def check(src):
    from playwright.sync_api import sync_playwright

    with sync_playwright() as p:
        b = p.chromium.launch()
        pg = b.new_page(viewport={"width": W, "height": H})
        pg.goto(Path(src).resolve().as_uri())
        pg.add_style_tag(content=paper.font_face_css())
        pg.wait_for_load_state("networkidle")
        pg.evaluate("document.fonts.ready")
        clipped = pg.evaluate("[...document.querySelectorAll('.in')].map(e => e.scrollHeight - e.clientHeight)")
        over = pg.evaluate(f"[...document.querySelectorAll('.p')].map(e => e.scrollHeight - e.clientHeight)")
        b.close()
    print("box overflow px", clipped, "panel overflow px", over)
    if any(o > 0 for o in over):
        raise SystemExit("panel content exceeds its slot")


if __name__ == "__main__":
    sel.check_contrast()
    if paper.contrast(C["black"], sel.score_high()) < sel.KEPT_CONTRAST:
        raise SystemExit("low contrast: black on the highest-score fill")
    OUT.mkdir(parents=True, exist_ok=True)
    src = OUT / "viz.dc.html"
    src.write_text(page())
    check(src)
    paper.html_to_pdf(src, OUT / "viz.pdf", canvas_w=W, canvas_h=H, width_in=paper.LINEWIDTH_IN)

